TCN: Table Convolutional Network for Web Table Interpretation

Information extraction from semi-structured webpages provides valuable long-tailed facts for augmenting knowledge graph. Relational Web tables are a critical component containing additional entities and attributes of rich and diverse knowledge. However, extracting knowledge from relational tables is challenging because of sparse contextual information. Existing work linearize table cells and heavily rely on modifying deep language models such as BERT which only captures related cells information in the same table. In this work, we propose a novel relational table representation learning approach considering both the intra- and inter-table contextual information. On one hand, the proposed Table Convolutional Network model employs the attention mechanism to adaptively focus on the most informative intra-table cells of the same row or column; and, on the other hand, it aggregates inter-table contextual information from various types of implicit connections between cells across different tables. Specifically, we propose three novel aggregation modules for (i) cells of the same value, (ii) cells of the same schema position, and (iii) cells linked to the same page topic. We further devise a supervised multi-task training objective for jointly predicting column type and pairwise column relation, as well as a table cell recovery objective for pre-training. Experiments on real Web table datasets demonstrate our method can outperform competitive baselines by +4.8% of F1 for column type prediction and by +4.1% of F1 for pairwise column relation prediction.

==> fig/.ipynb_checkpoints/plot-performance-ablation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import collections\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# # plt.rcParams['text.usetex'] = True\n",
    "# plt.rcParams['pdf.fonttype'] = 42\n",
    "# plt.rcParams['ps.fonttype'] = 42\n",
    "# plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "''' Render Latex '''\n",
    "'''\n",
    "Link: https://matplotlib.org/tutorials/text/usetex.html\n",
    "'''\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [\"Palatino\"],\n",
    "})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3wAAAM0CAYAAADgHyAjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAWJQAAFiUBSVIk8AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdf6xb6X3n98+j0WhG8ozEeyeG7cZ2RofeJJOFYZu8brfYBYpEpLdpF4vGJjWJg61TbES6BQKkG4e0dv8IXBS5JpPdDVp0s6SyQFxg0ZV4sv1n2zTgmaBAd4GkEo8TGM0kTXk0nlknuxjr6mhmLHlGIz39gzzUIS95L3//uu8XQNx7ec95+JDjKPro+zzfx1hrBQAAAADYPqdWPQEAAAAAwGIQ+AAAAABgSxH4AAAAAGBLEfgAAAAAYEsR+AAAAABgSxH4AAAAAGBLEfgAAAAAYEsR+AAAAABgSxH4AAAAAGBLEfgAAAAAYEsR+AAAAABgSxH4AAAAAGBLnV71BPCEMea2pPOSXlvxVAAAAACsjxclvWWtvTjpjQS+9XL+7Nmzuy+99NLuqicCAAAAYD28+uqrevDgwVT3EvjWy2svvfTSbqvVWvU8AAAAAKyJdDot3/dfm+Ze9vABAAAAwJYi8AEAAADAliLwAQAAAMCWIvABAAAAwJYi8AEAAADAliLwAQAAAMCWIvABAAAAwJYi8AEAAADAliLwAQAAAMCWIvABAAAAwJYi8AEAAADAliLwAQAAAMCWIvABAAAAwJYi8AEAAADAliLwAQAAAMCWOr3qCQAAAGyDx48f65133tHbb7+t+/fv69GjR7LWrnpaAJbAGKOnnnpK586d0/PPP6/nnntOp06tR22NwAcAADCj+/fv64033tDjx49XPRUAK2Ct1fvvv6+33npLb731lk6dOqWPfexjOnfu3KqnRuADAACYxf379/X666/LWqtnn31W58+f1/PPP6/Tp0+vzb/wA1isx48f6/3339fbb7+tt956S9///vf1+uuv6+Mf//jKQx9/CgEAAEzp8ePHeuONN2St1YULF/Tiiy/qhRde0JkzZwh7wAly6tQpnTlzRi+88IJefPFFXbhwQdbataj88ycRAADAlN555x09fvxYzz77rD7ykY/IGLPqKQFYMWOMPvKRj+jZZ5/t7e1dJQIfAADAlN5++21J0vnz5wl7AHqMMTp//rykJ39OrAqBDwAAYEr379+XJD3//PMrngmAdRP9uRD9ObEqBD4AAIApPXr0SJJ0+jR98IB1F4ahqtWqstmsksmkjDGq1+sLe73oz4Xoz4lV4U8nAACAKUXn7NGgBVhv1WpV5XL50POO4yzsNaNl3qs+j5M/nQAAAACsJc/zZh7Ddd2hYS+RSCiTycw8/ijrsq+XCh8AAACAtRIEgbLZrIIgUK1WU6FQmHqsK1euSOoEvL29PTmOo2QyqVwuN6/prjUqfAAAAIA6lSBjzNSPnZ0d7ezs9D03SYXK8zyVy+XeHrNorJ2dHSWTSWWzWRWLRbmuqzAM++6t1+uH5hHd7/v+TJ9FfLz4+xucwzzVajUFQSBJajQaU48TfVaNRkN3795Vs9lUrVZTqVRa6HLOdUKFDwAAAFCnAhR93dvb6/0c57pu3/XDlgSGYdgLeru7u0e+ZhiGKpfLfc1DUqmUUqmUHMdRGIY6ODhQEAS9MaNrHcdRsVhUqVRSoVBQJpNRGIba39/vm+elS5d0+/btoe9nlFwup3a7fWi8SqWiTCYjx3EmGm9S8ZA6y7LOKNydlGreMAQ+AAAAIKbRaIzc25VMJnuVJ8dxRlafXNdVPp8/MhSVy2VVq9XeWJVK5dhg4rqu9vf35fu+giBQu93u/S6qWFUqlb7AF4ahLl26pFardeTYg6Lxrl27Jtd15TiOSqXSRGNMK/qMI67rThXaPM9TpVKZ17Q2Eks6AQAAAD2pxu3t7Y28Jh7gjqrepVKpkb8Lw1DpdLoX9iqVitrt9liBJpfLqdVq9UJMOp0+dM2wpYq+7yufzx87/jDRe17mEsjBwHf9+vWJx/A8T4lE4sj/FicBgQ8AAGDJZtkndtIeyxRf0jkvg6EwDENdvHixt2Sx0WhMVTWL7jkqnEZLLyOu6/ZC5jqLwl68MhevWI6r0Wjo8uXLc5vXpiLwAQAAAOqEs+OqQfEAd1QwdBxHmUzm0DWXLl3qNTuZx96yo+aQSCTUbDb7niuXy1PviVvknr24KAyXSqW+15x03jdu3FA2m53r3DYRgQ8AAABQJ9BMus/tKINhq1gs9sJMIpGYeW9ZLpc7timM4ziH5pHP5w8tmVwnN2/e7AXveIWuVquNPYbv+wrD8EQ3a4nQtAUAAGCFfuVXfmWi67/3ve/pG9/4ht5880198IMf1Je+9CV94AMfWNDs5m+c+X/ta19b0ewWJwzDvk6c82gkMu5xBZlMRpVKpXf4eBiGymazfQ1f1kkQBL2lqvl8vve5TbKs0/O8hR6qvkmo8AEAAGyQD3zgA/rSl76kD37wg3rzzTf1jW98Q9/73vdWPa2xbfr8pxUPe5KWvrdscPloEARTN3FZNN/3e0sxB5fFjhv6rl+/znLOLgIfAADAhtn00LTp859GfDnios+wG6XRaKx9E5cwDBUEQd9eyng4Hrdbp+/7LOfsIvABAABsoE0PTZs+/0nF98wt83iDQfNs4rII0Vzin1GxWOx9P06FLzqOYZWf8zoh8AEAAGyoTQ9Nmz7/cUVdOSOrqO5FhjVxyWaza9PEpdlsHtp7l0ql+j6zweWx44xxkhH4AAAANtimh6Zh89826xKmIlETl7h12e/med7QvYXxZZ3HNavxPG9t3s86IPABAABsuG0LfdtmsKI3WPFbhWFNXFYdkqL9e8Oqc/FlnZ7nHRmifd+nwhdD4AMAANgC2xT6ts3gXrJbt26taCb9Bpu4eJ7XO7phFY7ae5dKpfoauYw6k4/9e4cR+AAAALbEtoS+bRQPIFElax00m82+CmS1Wp3ovDupc1aeMebYx3GuX79+5HEV8SrfqH18zWazd4YfOgh8AAAAW2QbQt82GlxiOGmoWhTHcQ7ticvn82MH0jAMx3ovhULh2Gtc1z3ybMD4GGEYDu0uyv69w06vegIAAACYryj0feMb3+iFvi996UtbG6Y2QbFY7KtK7e/vq1QqrXBGT0RNXOLLObPZrFqt1rEdRQ8ODsYKc8ctFY2WYh63965QKPQ+x0qlcuh63/d17dq1Y+dzkhD4AAAAthChb72kUillMpleVSoMQ5XL5UPdMlelVCrp5s2bvWpdEATK5/OHjnAY5DjOyP10k6jVakcu54zEg3PUvCVaLht9tvG9fsNUq1Xt7+/LcRzt7u5K6gTXvb293nvJ5/PyPE+NRmPjG8CwpBMAAGBLbfryzm0zGIym2S+3SKts4jLqOIZBqVSqb47x+Y17/l4ULjOZTK8ZTBiGvfCdzWblum4vlG86Ah8AAMAWI/Stj1H75arV6opmdNg8mrhMKhp/3EpavCrquq5835c03v69IAiUy+VUq9VUqVRUqVQUBIFqtVrvfTebTd29e1eSemNvMgIfAADAliP0zc/BwUHv+2nO08vlcodCX7lcVjabnThcHNfkZBqjQuki7e/vj7WcM5LL5fqWbV65ckXS+OfvXb16tfd9uVzW7u7uofuiox224XgHAh8AAMAJQOibj3jIi4e/SeRyObXb7UPLJ9PptLLZrKrV6tDwF3WmLJfL2tnZUT6f7zuqYHCO0x79EDVxmbdoiWT8M/Q8T77vT7x0Mj4/3/d7n8Nx+/ccx+lV8nzfV7VaHfleDw4Ojh1vExD4AAAATghC33TCMOyFg3iI8n1f9XpdQRBMXO1zHEftdlu1Wm3ovrl0On3oHLudnZ1eIMxkMof2rEXzjFe8pp1fqVRSLpeb6J7jXLlyRdVqVTs7OyoWiyqXy8rn88rlchNX0jKZTN97r9frEzdXiV57WCfSMAwVhqFefvnlicZcR3TpBAAAOEHo3jmZ4/aFxStsrVZr4opQoVBQoVCQ7/vyPE/NZlNBEOjg4EBhGCqRSGh3d7e3vDCbzQ4NYvV6fWi1L/6ctXaiuTUaDSWTyV7InWYJa1z83Lz4ERXTVhNrtZqSyWTv50mWnrquqyAIRr72rVu3lEgk5h56V4HABwAAcMIQ+saXyWQmDkrTiLpFTns2XxQc563dbsv3fd26dWvuY0s6VOGchOM4KpVKqlarKpVKE73/69evSxq9BDRq6LINWNIJAABwArG8E+NKpVJzCZS3b99WoVDo7aOrVCozj1mpVGStnTicRXskh4XNIAgUBMFCAvQqEPgAAABOKEIflimRSKhWq6ndbuvu3btTVzPnIWq4M2yZarFYPNSpdJMR+AAAAE4wQh9Ooqiyd+PGjb7n8/m8yuXyVnTnjLCHDwAAYIW+9rWvrXoKfd588039+q//+qqnASzU1atXe8datNttJZNJNRoNFYvFibt9rjsqfAAAAABOlFwup0qlokQioXq9rmazqVqtthVdOQdR4QMAAABw4pRKpZXuI1wWAh8AAMCSLaPNPwBILOkEAAAAgK1F4AMAAACALUXgAwAAAIAtReADAAAAgC1F4AMAAACALUXgAwAAAIAtReADAAAAgC1F4AMAAACALUXgAwAAAIAtReADAAAAgC1F4AMAAACALUXgAwAAAIAtReADAAAAgC1F4AMAAACALUXgAwAAAIAtReADAAAAgC1F4AMAAACALUXgAwAAALD1wjBUtVpVNptVMpmUMUb1en3V01q406ueAAAAAAAsUrVaVblcPvS84zgrmM1yUeEDAAAAsJY8z5t5DNd1h4a9RCKhTCYz8/jrjgofAAAAgLUSBIGy2ayCIFCtVlOhUJh6rCtXrkjqBLy9vT05jqNkMqlcLjev6a41KnwAAACAOpUgY8zUj52dHe3s7PQ9N0mFyvM8lcvl3h6zaKydnR0lk0lls1kVi0W5rqswDPvurdfrh+YR3e/7/kyfRXy8+PsbnMM81Wo1BUEgSWo0GlOPE31WjUZDd+/eVbPZVK1WU6lUOhHLOSUqfAAAAICkTgUo+rq3t9f7Oc513b7rhy0JDMOwF/R2d3ePfM0wDFUul/uah6RSKaVSKTmOozAMdXBwoCAIemNG1zqOo2KxqFKppEKhoEwmozAMtb+/3zfPS5cu6fbt20Pfzyi5XE7tdvvQeJVKRZlMRo7jTDTepOIhdZZlnVG4OynVvGEIfAAAAEBMo9EYubcrmUz2Kk+O44ysPrmuq3w+f2QoKpfLqlarvbEqlcqxwcR1Xe3v78v3fQVBoHa73ftdVLGqVCp9gS8MQ126dEmtVuvIsQdF4127dk2u68pxHJVKpYnGmFb0GUdc150qtHmep0qlMq9pbSSWdAIAAAB6Uo3b29sbeU08wB1VvUulUiN/F4ah0ul0L+xVKhW12+2xAk0ul1Or1eqFmHQ6feiaYUsVfd9XPp8/dvxhove8zCWQg4Hv+vXrE4/heZ4SicSR/y1OAgIfAADAks2yT+ykPZYpvqRzXgZDYRiGunjxYm/JYqPRmKpqFt1zVDiNll5GXNfthcx1FoW9eGUuXrEcV6PR0OXLl+c2r01F4AMAAADUCWfHVYPiAe6oYOg4jjKZzKFrLl261Gt2Mo+9ZUfNIZFIqNls9j1XLpen3hO3yD17cVEYLpVKfa856bxv3LihbDY717ltIgIfAAAAoE6gmXSf21EGw1axWOyFmUQiMfPeslwud2xTGMdxDs0jn88fWjK5Tm7evNkL3vEKXa1WG3sM3/cVhuGJbtYSoWkLAADACv2///zFVU9h7fzwz7626inMXRiGfZ0459FIZNzjCjKZjCqVSu/w8TAMlc1m+xq+rJMgCHpLVfP5fO9zm2RZp+d5J+JQ9XFQ4QMAAAAWLB72JC19b9ng8tEgCKZu4rJovu/3lmIOLosdN/Rdv36d5ZxdBD4AAABgweLLERd9ht0ojUZj7Zu4hGGoIAj69lLGw/G43Tp932c5ZxeBDwAAAFiw+J65ZR5vMGieTVwWIZpL/DMqFou978ep8EXHMazyc14nBD4AAABggaKunJFVVPciw5q4ZLPZtWni0mw2D+29S6VSfZ/Z4PLYccY4yQh8AAAAwAKtS5iKRE1c4tZlv5vneUP3FsaXdR7XrMbzvLV5P+uAwAcAAAAs0GBFb7DitwrDmrisOiRF+/eGVefiyzo9zzsyRPu+T4UvhsAHAAAALNDgXrJbt26taCb9Bpu4eJ7XO7phFY7ae5dKpfoauYw6k4/9e4cR+AAAAIAFiweQqJK1DprNZl8FslqtTnTendQ5K88Yc+zjONevXz/yuIp4lW/UPr5ms9k7ww8dBD4AAABgwQaXGE4aqhbFcZxDe+Ly+fzYgTQMw7HeS6FQOPYa13WPPBswPkYYhkO7i7J/77DTq54AAAAAsO2KxWJfVWp/f1+lUmmFM3oiauISX86ZzWbVarWO7Sh6cHAwVpg7bqlotBTzuL13hUKh9zlWKpVD1/u+r2vXrh07n5OEwAcAALBCP/yzr0mSfiJ1Vr+Y39GPfvzMXMb909ffU/mfflevfvu9jRx/26RSKWUymV5VKgxDlcvlQ90yV6VUKunmzZu9al0QBMrn84eOcBjkOM7I/XSTqNVqRy7njMSDc9S8JVouG3228b1+x6nX66rVavJ9X4lEQpcvX1alUlnp0RnzxpJOAACANfD7/gP97at/oS/+d3+ph+/bqcd5+L7V3/nv/53+9tW/6IWxTRt/Ww0Go2n2yy3SKpu4jDqOYVAqleqbY3x+k5y/F4ah8vm8dnd31Wg0evfW6/W1aaozLwQ+AACAFXr+nNHTTz35+dafvau/W/n3U4/3pV/9d/rDV7+/0eNvq1H75arV6opmdNg8mrhMKhp/3LAWr4q6rivf9yWNv38vDENdvHhRV69eVS6Xk+M4ymQyajQaSqVSW9f0hcA3hDEmN/DIdB+p7iMTe0TXFIwx9H8FAAATaV37If0///OL8n/r473g9Ad/8n392evvHX3jEH/6+nu69WfvSpKefkr6N//TRzd2/HV1cHDQ+36a8/Ryudyh0Fcul5XNZnvBZVzHNTmZxqhQukj7+/tjLeeM5HK5vmWbV65ckTT++Xv7+/uShi/9fPnll7dqOadE4BulIqkRezS7j1b30Yw9omtqksZfMAwAABDz3NlT+j//h4/2fi7XvjvxGL/RuNv7/g9rH9cHE0/aNWza+OsqHvLi4W8SuVxO7Xb70PLJdDqtbDararU6NPxFnSnL5bJ2dnaUz+f7jioYnOO0Rz9ETVzmLdq3GP8MPc+T7/sTLx2Nz8/3/d7nMM7+Pd/3FYbh0M94XRrpzBOBDwAAYE18MHFaz53tnFf2J69NXiH7ff+BpE717bmzh/+atynjr5soHFSr1b4Q5fu+6vW6giCYuNrnOI7a7bZqtdrQfXPpdPrQOXY7Ozu9QJjJZA7tWYvmGa94TTu/UqmkXC430T3HuXLliqrVqnZ2dlQsFlUul5XP53vLKieRyWT63nu9Xh97SWi07DOdTiuZTKpcLst13akqtpuALp0AAABr5Pvvzd605NlnRh9yvQnjr5Pj9oXFK2ytVmuiDpFS55iBQqEg3/fleZ6azaaCINDBwYHCMFQikdDu7q4cx5HjOMpms0ODWL1eH1rtiz9n7WT/bRqNhpLJZC/kzhqI4ufmxY+omLaaWKvVlEwmez+Pu/S0VCrpzp07vTAc30PZaDTmHnRXjcA3XChJ1trRf5pJMsb0LfC11m7nPwsAAICleOfBY73/qPP9pdTZie9/6YfO6NVvv6e371t9994j/cCFp/p+vynjr5NMJjNxUJpGKpVSKpWaeklhFBznrd1uy/f9hXWuHKxwTsJxHJVKJVWrVZVKpYnef6VSUaVSURAE8n1ftVqt1yl0Gf+9l4klnTOw1obxx6rnAwAANteb4fv6j4qv937+xfzOxGNUvvwDve//k194Q+88eLyx42N9pFKpuQTK27dvq1AoyHEcJRIJVSqVmcesVCqy1k5UJYxXKh3HUS6XO9SddJtQ4RuNAAcAABbux/7L1/TsGaN3HjypKnz2R5/Rj0xxgPmPfvyM/tqPPas/+JPv6+EjKfXzr+v0U9rI8bF9EonEXA5pn0W0bHZYQNzd3d26IxkkKnyjbGe8BwAAa+f9R+oLS3/tx57Vb1/98NTj/bPyh7T3I89s9PjAoow6+iLaN7nqQLoIVPhGm67PLgAAwAz+4E++r7/6pW8zPrAAN2/elOd5euGFF3rNWTzPU6PRUKvVmno/4TqjwjcaSzoBAACALVIsFrW3t6f9/X2l0+leF9Nms7mVYU+iwjfKrmKBzxjjSMpISktyur+7Kcm11k53oiUAAACApRo8v+8kIPCNdtANehVJww7jyEmqGGM8SXm6dAIAgHFtW9t3AOuLwDdcQp2KXnuMazOSbhtj0lT7AAAAAKwTAt/RQkllSZ61NugetL4nqaj+ql9CUlNScpxBjTGtEb/60QcPHuhb3/rWDFMGAADL8vDhQz3zzDO6f//+qqcCYA09fvxY77777sx/v3/w4MHU99K0ZTRf0kVrbT2q3HUPWPestXlJ2YHrHWNMaemzBAAAAIARqPANl7fWukddYK31jDFFSfHDOoqSqscNbq1ND3veGNM6e/Zs6pOf/OREkwUAAKvx6quvSpLOnTu34pkAWEenTp3S2bNn9dJLL800ztmzZ6efw0yvvKWOC3ux6+qS4vv2nO6yTwAAAABYOQLf7AbD4XYe4AEAAABg4xD4Zndz1RMAAAAAgGEIfLMbPIqBoxkAAAAArAUC3+ziB66HHMAOAAAAYF0Q+GYXb9JyY2WzAAAAAIABBL4uY0zKGFOZ4tZM7Ptp7gcAAACAhSDw9SsZY1IT3vNy92vvgHYAAAAAWAcEvi5rra9Ow5Vr495jjMlISkkKrLXFRc0NAAAAAKZB4OtXk5QyxhSOu7BbCWyoExLTi54YAAAAAEyKwNev3v1aM8ZUjDGHDlE3xjjdvX4tSbckpenMCQAAAGAdEfhiusHN6/5YktQ2xtw1xrS7j7uS2pJykorW2ixhDwAAAMC6Or3qCayhvKTL3a9O9yFJB+ocu9Cw1noj7gUAAACAtUHgG9Ct2NX1ZHknAAAAAGwklnQCAAAA2HphGKparSqbzSqZTMoYo3p9+2s8VPgAAAAAbLVqtapyuXzoecc51KNx61DhAwAAALCWPG/21hmu6w4Ne4lEQplMZubx1x0VPgAAAABrJQgCZbNZBUGgWq2mQuHYY7JHunLliqROwNvb25PjOEomk8rlcvOa7lqjwgcAAACoUwkyxkz92NnZ0c7OTt9zk1SoPM9TuVzu7TGLxtrZ2VEymVQ2m1WxWJTrugrD/pPB6vX6oXlE9/u+P9NnER8v/v4G5zBPtVpNQRBIkhqNxtTjRJ9Vo9HQ3bt31Ww2VavVVCqVTsRyTokKHwAAACCpUwGKvu7t7fV+jnNdt+/6YUsCwzDsBb3d3d0jXzMMQ5XL5b7mIalUSqlUSo7jKAxDHRwcKAiC3pjRtY7jqFgsqlQqqVAoKJPJKAxD7e/v983z0qVLun379tD3M0oul1O73T40XqVSUSaTkeM4E403qXhInWVZZxTuTko1bxgCHwAAABDTaDRG7u1KJpO9ypPjOCOrT67rKp/PHxmKyuWyqtVqb6xKpXJsMHFdV/v7+/J9X0EQqN1u934XVawqlUpf4AvDUJcuXVKr1Tpy7EHReNeuXZPrunIcR6VSaaIxphV9xhHXdacKbZ7nqVKpzGtaG4klnQAAAICeVOP29vZGXhMPcEdV71Kp1MjfhWGodDrdC3uVSkXtdnusQJPL5dRqtXohJp1OH7pm2FJF3/eVz+ePHX+Y6D0vcwnkYOC7fv36xGN4nqdEInHkf4uTgMAHAAAAqH9J57wMhsIwDHXx4sXeksVGozFV1Sy656hwGi29jLiu2wuZ6ywKe/HKXLxiOa5Go6HLly/PbV6bisAHAACwZLM0Bjlpj2Xa3d09thoUD3BHBUPHcZTJZA5dc+nSpV6zk3nsLTtqDolEQs1ms++5crk89Z64Re7Zi4vCcKlU6nvNSed948YNZbPZuc5tExH4AAAAAHUCzaT73I4yGLaKxWIvzCQSiZn3luVyuWObwjiOc2ge+Xz+0JLJdXLz5s1e8I5X6Gq12thj+L6vMAxPdLOWCIEPAAAAWLAwDPs6cc6jkUij0Rir6pbJZPpeLwzDta58BUHQW6oa33c4ybJOz/NOxKHq46BLJwAAwAr9+S/+j6uewtr5K7/xC6uewtzFw56kpe8tK5VKunnzZi80BUGgfD4/0xl3i+L7fi+gRstio2Ww43brvH79ul5++eWFznNTUOEDAAAAFiy+HHHRZ9iN0mg01r6JSxiGCoKgby9lPByP263T932Wc3YR+AAAAIAFi++ZW+bxBoPm2cRlEaK5xD+jYrHY+36cZZ3RcQyr/JzXCYEPAAAAWKBoOWJkFdW9yLAmLtlsdm2auDSbzUN771KpVN9nNrg8dpwxTjICHwAAALBA6xKmIoNNXCStTRMXz/OGHhAfX9Z53L5Dz/PW5v2sAwIfAADACv2rP2vpX/1ZS99562DuY3/nrYONHn9bDFb0Bit+qzB4BmAQBCsPSdH+vWHVufiyTs/zjgzRvu9T4YuhSycAAMAK/be/+9uSpHNPn9E/+smf0yXnk3MZ95XgW/p7v/vbuv/wvY0cf5sM7iW7devWimbSr9FoKJlM9sKT53kql8tzOTJiGkftvUulUkqlUr1zDGu12tB5sn/vMCp8AAAAa+D+w/f09373t+dSKfvOWwd9YWzTxt9G8QASVbLWQbPZ7KtAVqvVic67kzpn5Rljjn0c5/r160ceVxGv8o3ax9dsNntn+KGDwAcAALAm7j98T9/8y9szj/PNv7zdF8Y2bfxtNLjEcNJQtSiO4xzaE5fP58cOpGEYjvVeCoXCsde4rjt0/96wMcIwHNpdlP17h7GkEwAAAFiwYrHYV5Xa399XqVRa4YyeiJq4lMvl3nPZbFatVuvYjqIHB+4YlnIAACAASURBVAdjhbn42MNESzGP23tXKBR6n2OlUjl0ve/7unbt2rHzOUkIfAAAAGvi3NNn9JmPXJx5nM985KLOPX3mUBVuU8bfRqlUSplMpleVCsNwpfvlBpVKJd28ebNXrQuCQPl8/tARDoMcx+k7VH5atVrtyOWckXhwjpq3RMtlo882fmj7UaL/Bjdu3NDt27d74TZ6PhpvnOC7zljSCQAAsAbOPX1G//gn/yv94Pndmcf6wfO7+kc/+XM69/SZjRx/Ww0Go2n2yy1So9Ho22sYNXFZhlHHMQxKpVJ9c4zPb5Lz91zX1cWLF1Wv1/u6prquq0uXLung4EAHBwcKguDYc//WHRU+AACAFfrHP/lzkjpVs3mGpUvOJ/W//51/0NtTt2njb6Nov1w82OTzeVUqlbVZ3tlsNpVOp3shqFqt6rOf/exCXzMKveOGtUql0vsMXdeV7/tKpVLyPE8vv/zysfdXq1UlEgndvXu310wmkUioWq3qzp07arVavevK5bLa7fY0b2ttUOEDAABYob/1I2n9rR9JLyQs/eD53Y0efx0dHDzpQjrNeXq5XO5Qk5RyuaxsNts7cmBcxzU5mcaoJi6LtL+/P9Zyzkgul+tbtnnlyhVJ45+/VyqVVCgUev/9MpmM6vW6EolE3xLbbTnagcAHAAAAjCke8uLhbxK5XE7tdvvQ8sl0Oq1sNqtqtTo0/EWdKcvlsnZ2dpTP5/uOKhic47RHP0RNXOYt2hsX/ww9z5Pv+xMvHY3Pz/f93ucw7v49qf/zabVah5rPRP99k8nkRHNbNyzpBAAAAI4QnZsXNQmJ+L6ver2uTCaj3d3diRp7OI6jdruter2uSqXSd/j5sOMGBuVyORWLxb6KVjTP/f39mec32MRlHq5cuSLXdVWtVlUoFJRIJFSv15XL5SaupmUymb4mONH7nMStW7d6XwermpJ6SzsnCZHriMAHAAAAjHDcuW7xClur1Zo4HBQKBRUKBfm+L8/z1Gw2FQSBDg4OFIahEomEdnd35TiOHMdRNptVLpc7NE69Xh9a7Ys/Z62daG6NRkPJZLIXRqdZwhoXD7LxRijTVhNrtVpf9W3SpadRoIvC56AbN26MdVTEuiPwAQAAACNkMpmJg9I0UqmUUqnU1M1bouA4b+12W77v96ph81ar1abeK+c4jkqlkqrVam9f3iSi9zQsKPu+rzAM16aZziwIfAAAAABGisLorG7fvt073+7g4EBXr16dOaRWKpWpK4S+7/cqp4OiZbFXr16daX7rgMAHAAAAYOESicRcDmmfh2h56rAg6/u+XNdVpVLZ6APXI3TpBAAAAHCiRMs5h1X3rly5olKptBXLOSUqfAAAAABOmOjYC9d1lUwm5TiOfN/X9evXdfXq1aGNcTYVgQ8AAGCF/spv/MKqpwCcODdv3pTUOYuvWCzKcRzlcrle585tQuADAAAAcKJEFb5ldGBdNfbwAQAAADhRgiCY+jiITUOFDwAAYMlOQlUBWFdRde+kBD4qfAAAAABOjKhD5zzOFtwEBD4AAAAAJ0bUmCWZTK54JstB4AMAAABwYnieJ0na29tb8UyWg8AHAAAA4MQIgkASe/gAAAAAYKuEYaharaZWq6VEIrHq6SwFXToBAAAAnAiJREKFQmHV01gqKnwAAAAAsKUIfAAAAACwpQh8AAAAALClCHwAAAAAsKUIfAAAAACwpQh8AAAAALCllnosgzHm05IykpKSdiUlJDnd7w8khd2vgaSWpFvW2j9a5hwBAAAAYFssPPAZYz4v6WV1gt6w0w1N9+tO96sduF+SPEk3rLX/bEHTBAAAAICts5AlncaY88aYfWPMHUkNSTl1Ap0ZcrkdePQN1X1kJNWNMY+MMf/CGPPiIuYNAAAAANtk7oHPGPPLku5KKulJ1S4e9MzA456k292vg7/TwP1GUl5Sm+AHAAAAAEeb25LO7v68hjp78gbDmi/plqRm9/sDa+29I8a6oM6+vpSkz6pT4UvFxpM6wS9vjClZa//hvN4HAAAAAGyLuQQ+Y8wXJN2Ifux+rUtqWGtfmXS8bhiMKn+/E3udz6izHzCnTrCUpKoxJivpsrX2reneAQAAAABsn5mXdBpjvqJO2IuWZ5attaestV+eJuwdxVr7TWvtV621n5CUVicMGkmfkxQYY35onq8HAAAAAJtspsBnjNmXVFEndFWstbvW2l+by8yO0Q1/eUmfkPSKOktAW4Q+AAAAAOiYOvB1K3tldZZdpq21V+c2qwlYawNrbVbSl/Uk9H1qFXMBAAAAgHUyVeAzxlyRVFXnfLy0tfabc53VFKy1dXWqffck/T4dPAEAAACcdFM1bbHWXjPGyFp7bd4TmoW1NpCUNMZcsda+tur5AAAAAMAqTb2kc93CXtw6zw0AAAAAlmXuB68DAAAAANbD3A5eBwAAwHiMMcdfBEmStXbVUwA22tpU+IwxnzbGXDfG3DHGPOo+bhpjftUYc37V8wMAAMB2c11XxpipHzs7O9rZ2el7zvO8sV/f8zyVy2Vls1klk8neWDs7O0omk8pmsyoWi3JdV2EY9t1br9cPzSO63/f9mT6L+Hjx9zc4B6yntajwGWN+U1Ih+jH2q1T3UTbG5Ky1/+vSJwcAAIATIZFI9L7u7e31fo5zXbfv+kwmc+iaMAx7QW93d/fI1wzDUOVyWfV6vfdcKpVSKpWS4zgKw1AHBwcKgqA3ZnSt4zgqFosqlUoqFArKZDIKw1D7+/t987x06ZJu37499P2Mksvl1G63D41XqVSUyWTkOM5E42F1Vh74YmFv2NqG+HMuoQ8AAJxEpz6Q0Id++ld15gc+3vf8e29+W//++j/Q4+/NVmnZ9PHnrdFoDA1ykpRMJhUEgaRO4Go0GkOvc11X+Xz+yFBULpdVrVZ7Y1UqFeVyuSPn5rqu9vf35fu+giBQu93u/c5xHEmdUBYPfGEY6tKlS2q1WkeOPSga79q1a3JdV47jqFQqTTQGVm+lSzqNMZ+RVFQn2Hnd77OSkt1HVp3D3YPuNQ2WdwIAgJPkqed29eGf+fqhsCRJZz74Q/rwz3xdTz13dBVpm8efp6gat7e3N/KaeIA7qnqXSqVG/i4MQ6XT6V7Yq1Qqarfbx4Y9qVN5a7VaqlQqkqR0On3omiioxfm+r3w+f+z4w0Tvedi4WH+r3sN3tfs1Za39nLX2mrX2FWvt7e7jFWvtr1lrPyHpy+rM96urmy4AAMDyPHX+g/rQFyt6+oWPjrzm6Rc+qg998et66vkPnrjx5y2+pHNeBkNhGIa6ePFib19do9GYqmoW3XNUOI2WXkZc1+2FTJwcqw58GUk5a+0fHXehtbauTtib7p8mAAAANsjpCx/Sh7/4dT2985Fjr3165z/Qh3/263rqwodOzPiLsLu7e2RlLromclQwdBxHmUzm0DWXLl3qNTsplUpjVfWOctQcEomEms1m33PlcnmiRjLjvhbW16oDX0KdpZzjciVRSwYAAFvNnH5GH/ri13V6ioBlTj+z9eMvSiKRmHif21EGw1axWOxV9hKJRG9Z5rRyudyxTWEcxzk0j3w+39uHiO236sAXarIAd2dREwEAAFgX9v13derZ5ye+79Szz8m+/+7Wj7+JwjDs68Q5a9iTOstBx6m6ZTKZvtcLw1DZbHbm18dmmDrwdc/M+6EZX/+WnhzHMI6COg1cAAAAttrDO69Pfs93x79n08ffNPGwJ0mXL19e6usPLh8NgmDqJi7YLLNU+PKSAmPMv5gh+LmSisaYf3Jc901jzBVJX9dkS0ABAAA20sM3vz35Pd8d/55NH3/T1Gq13verOsOu0WjQxOUEmuUcvh1JVUlXJOWNMQ1JZWvt2P+Xaq2tG2PK6hzHUDTGeJJ8SdGBIkl19vld7n6VpNnr3wAAAGti9z/9BUnSvX/zv+jR29/tPT9Nteu9gXueev4HdOGv/8zGjr9N4nvmVnm8QbPZVDKZ7P1cLpeVSqVGnjuIzTd14LPW3lMnpJU0W/DLq7O0U+p07Rz2v7boAPaCtfa1aecMAACwbp7/1N+UJD33V39cb/v/m+79QUOPH7yl96aodkVVtVNnz+vCf3xZz3/mP5M5fWbjxt82UVfOyCq7XUZNXOJ7+LLZrNrtNufsbamZm7ZYa+9Za4vqVPx+S51q3NhLPa21vqRPSPqmOsFu2EPqHN/wW7POFwAAYB2Z02d0/j/8Kf1g8bd04a9/UY/eenPiMd5/601d+Bs/qx8s/pbOf/a/6IWxTRt/26xbR8zBJi6SaOKyxWZZ0tlnloqftTaQlDbGXFKn4udI2lWnQUtT0o3u+AAAAFvt1DPnlPgbX9Tzqf9c1loZY46/SZK1Vh/+2YqeOndh48e/96//+Vj3bIrBit5gxW8VSqWSbt68Kdd1JXVCaTabPXSEAzbf3I9liFX8kpqw4metfcVa+2Vr7eestXvW2svW2muEPQAAcNI8de7C2GFJkowxx4axbRp/kwwulbx169aIK5drsImL53kql8srnBEWYWHn8Flrb48Ifv/EGPPiol4XAAAAWDfxYBWG4dos82w2m30VyGq12qv6YTss/OD1IcHvy5LaBD8AAACcFINdMNclVDmOo0aj0fdcPp9fm0CK2S088EUIfgAAADipisVi38/7+/srmslho5q4rMNeQ8xuaYEvQvADAADASTN41l0Yhmu1X65UKimXy/V+DoJA+Xx+hTPCvMw18BljXjTG/Lwx5ivdrz8x6lqCHwAAwOQeHnxHDw++w/gbqFar9f28bvvlaOKyneYS+LpB76aktqSapEr3a9MY88gY80uj7o0Fv09I+pci+AEAAAz18OA7+otrRf3FteJCQtOmj7/uRu2Xq1arK5rRYTRx2T4zB77u2XltSSmNPji9aoz5v40x50eNY60NrLV5DQ9+I+8DAAA4Kd79t3/y5PvvvMr4K3BwcND7fpo9brlc7lDoK5fLymaz8n1/orFc1537sstRoRSba6bAZ4y5oM7B6FGwCyX5klxJnjoHp6v7u7SkG8eNOSL43SX4AQCAk8w+fqR7f/ik0nLvD1zZx48Yf8niIS8e/iaRy+XUbrcPLZ9Mp9PKZrOqVqtDw18Yhr1lljs7O8rn84eawcTnOG2nzWFNXLC5Zq3wRf9LcCWlrbW7sQPTP2et/YS19pQ6oe01SVljzI+PMzDBDwAA4In7f/p/6f3YMsj3D/6t7v/pv2b8JQjDUL7vq1qt9oUo3/dVr9cVBMHE1T7HcdRut1Wr1Ybum0un0zLG9D12dnZ6gTCTyajZbB5qBOP7vq5cuTLz/AabuGBzGWvt9DcbcyDpurX2vx7j2oQ6Vb+2tfblKV7LUSdgfkHS/2et/eFJx5gnY0xOUlGSrLXZOY3ZSqVSqVarNY/hAADAgr36amdZ4ksvvTTRfcaYRUxnK83yd9V58DxP2ex4f9VrtVpKpVJTvY7v+/I8T81mU0EQ6ODgQGEYKpFIaHd3V47jyHEcZbPZoUGsXq8PrfbFTfNZJpPJXsiNQibGN+2fEYPS6bR83/ettelJ75018D2WlLDWvjXm9Rl1AuILM7ymI6lgrf3qtGPMyhjTlhT9U4xH4AMA4GQi8C3eqgMfOmH01q1bkqRCobDi2WyWdQh8p6d90e7+PTtu2Ou6KSlx7FVHsNYGklYZ9ip6EvYAAACArZZKpaauXGL1pg581tp7puNT1to/HvM2R53GLhupW10sDTy9se8HAACsBlUrAMsya9OWVyQ1jDHPj3n9NUm3ZnzNVaqp04V0upZHAAAAALBE8+jS+QlJrxljfnXYQenGmPPGmJ83xvy5pM+oE5o2TrdJS0YSB5EAAAAA2AhTL+mUJGutZ4z5HXU6Z5YllbubkKNljvH9ekZSy1r7L2d5zRW6JqlqrQ0GNlpPdwALAAAAACzYrBU+dc/Ke0VPDl83kna6j/hzgaRLs77eKnQbtchaW171XAAAAABgXDMHPql3Dt1lDd/bFqpTGfvEhB0910KsUcuVVc8FAAAAACYx05LOOGutK8ntHtfgSNqVFFhrb8/rNVakoc5Ze+6I39OlEwAAAMBamlvgi1hr70n65rzHXQVjTEFSSlJy1XMBAAAAgEnNZUnnNjLGJNTpQlrtHvYOAAAAABtl7hW+LTJuo5Y7kw5sjGmN+NWPPnjwQN/61rcmHRIAAKzAw4cP9cwzz+j+/furngqANfT48WO9++67M//9/sGDB1PfO1WFzxjzBWPMHWPMj0/9ygtijLnSnduLM4yRklQQZ+4BAAAA2GDTVvg8dZqVeMaYkrX2H85xTlMzxvymOkHtmrX2tRmGuqZOoxZvLhMbYK1ND3veGNM6e/Zs6pOf/OQiXhYAAMzZq6++Kkk6d+7cimcCYB2dOnVKZ8+e1UsvvTTTOGfPnp1+DtPc1G3Mkpb0mqSqMeb/MMY8P/UsZmSM+QljzJ+rE/Z+zVr75RnGihq1FOc1PwAAAABYhambtlhrQ0lZSW91v4bGmF+a18TGYYz5tDHmuqSmOp00v2qt/eoM40WNWso0agEAAACw6Wbq0tkNRRcl/ZEko061744x5peMMefnMcFhjDGfN8b8nqSWpFz3tUvW2l+bceiKpANrbXXKeSW6oREAAADACWatXfUUJM3hWAZrbdjdk/Y76gSvHUlVSXeNMTeNMV/pLrmcKgAaY8537/+KMeb3jDGP1DkMPdN9vduS0tbaX5/lfcQatTjGGHvUQ52D5SOV2PN3Jb0yyzwAAMDmMMZI6nTiA4C4KPBFf06sytyOZbDW5o0xOUl1SVGVK9V9SJKMMYGk6BGqc6RB2P11QtIL3a+73a+O+sOV1Al5kdKsQS/m2pzGAQAAJ8SpU6f06NEjPXr0SKdOcbwxgCcePXokSSv/s2Gu5/BZa11jTFPS35f0y+oPZ1Jnn91ggDvKqDhcl1Sx1t6efJYj7Uv67JjXlmLf+5JuqRNSpU6YBQAAJ0B0Bt+DBw/09NNPr3o6ANZIdHbeM888s9J5zP3g9W4Hz7KksjGmpO4yySNuiULdcYtcA0mupP3ua8yVtdbtjn+sbiUzek/Xp93zBwAANttzzz2n+/fv65133tH58wtrXwBgA73zzjuSOn9OrNJC64vW2qq19hPq7OsrqhOo7qkT8qJHxAw87qlz3l9ZUtJa+wlr7VcXEfYAAACmEf1F7p133tHDhw9XPBsA6+Lhw4drE/jmXuEbphvSrim2T84Yc1FP9ulFQkkHkgKCHQAAWHdnzpzR2bNn9eDBA73xxht68cUXV75fB8BqPXr0SG+88YYePXqkc+fO6cyZMyudz1IC3zCx/XffXNUcZrAb+/6Flc0CAACslDFGH/3oR/Xtb39b7777rtrtti5cuKALFy7o6aefljFm5R36ACyWtVbWWj18+FD37t3TvXv39P777+vMmTP66Ec/uvI/A1YW+DZV95y9+Fl7qVHXAgCA7Xf69Gl97GMf0xtvvKH33ntPd+7c0Z07d1Y9LQArdObMGX3sYx/TU089teqpEPiOY4xx9OSoCEedPYVxGWNMQ9J1dZakBt0D6QEAwAlx5swZOY6jBw8eKAxDfe9739OjR4/W5uBlAItljNFTTz2lD3zgA0okEjp79uzKK3sRAt/xauoc8n6UXPchdY5pSC90RgAAYO0YY3Tu3DmdO3du1VMBgB4C3zGstdlVzwEAAAAApkEbKQAAAADYUgQ+AAAAANhSBD4AAAAA2FIEPgAAAADYUgQ+AAAAANhSBD4AAAAA2FIEPgAAAADYUksLfMaYXzbG/J4x5itT3n/eGPPpec8LAAAAALbVsit8WUkvT3nvy5Jaxpgfn+N8AAAAAGBrbcySTmvtNUn3JHnGmJ9a9XwAAAAAYN0tM/CFcxgjkGQkVeYwFgAAAABstWUGvoM5jOF0vybnMBYAAAAAbLXT8xrIGPOipJQ6lbwDSaG19rU5jX1enapeovvUPKqFAAAAALDV5hb4JOUlfT3+hDEm+jbUk7CWMsbcmWDcxMDPVp2lnQAAAACAI8wz8NXVqcJZdfbZxe3EvjcDP4/Ldh+S5E1xPwAAAACcKHPbw2etvSfpmjqBzh516ZQvYboP31p7dcoxAAAAAODEmGeFT+os6UzrSYOW+F47R509ftJ0FbpAUqt7PAMAAAAA4BhzDXzW2tuS9ob9zhiTUCcIBtbaz83zdQEAAAAAhy3tWAZrbSjpdyTtLus1AQAAAOAkW+Y5fJK0r+katgAAAAAAJjTvPXxHstb6Wn7IBAAAAIATifAFAAAAAFtqowKfMeYLxphHq54HAAAAAGyCjQp8ouELAAAAAIxt0wJfetUTAAAAAIBNsdSmLZJkjDkvKaPOQewvSEqMeasjKSvJLmhqAAAAALBVlhb4ukHvmqTcsl4TAAAAAE6ypQQ+Y8wFSYE61TwT+xXVOgAAAABYkGVV+Bp6cuB6FPKM+sMfAAAAAGCOFh74jDEX1dmzFw96gaRK9+utRc8BAAAAAE6iZVT4MgM/V6y1V5fwugAAAABwoi3jWIb4UQoeYQ8AAAAAlmMZgS9+WHplCa8HAAAAANByAl8Q+579egAAAACwJMsIfO0lvAYAAAAAYMDCA5+19pqke90f92Ydr3uAOwAAAADgGMuo8ElSXp3jGAqzDGKM+YKku3OZEQAAAABsuaUEPmutJ+nLkvLGmE/NMNTu8ZcAAAAAAKTlnMMnSbLW1o0xSUm/b4z5CWvtH08xTHLe8wIAAACAbbXwwGeM+bwkp/vjY0k7knxjjCfJl3TnmCFe6H511FkaahcxTwAAAADYNsuo8P20pC/Efrbq7OfLdB8AAAAAgAVYxh6+ujoBT7GvVOkAAAAAYMEWXuGz1nrGmPhTZtS1AAAAAID5WVbTFldSTpInqSLpQFI4wf0JdTp01iRdnPvsAAAAAGALLSvw3VRnH1/JWvtH0w5ijKlL2p/brAAAAABgiy3r4HVf81nKyaHrAAAAADCmZVX4bqmznHOSZZyjxnll9ukAAMbh+75u3bqlMAyVSCTkOI729vaUSCRWPTUAADCGpQQ+a+09SZ+bwzjfnMc4AICj1et1lctlheHwf6fL5XKqVCpyHGfo7+c1h0qlolqtpkyGU3wAAJjGspZ0HmKM+QljzFeMMfvdx6dXNRcAwBP5fF7FYnFk2JMk13WVTCbluu7cX79arWpnZ0fFYlFBEBw5DwAAcLSlB75uuLsjqalOx85S9/HyEfd8xhhz0xjzqSVNEwBOpHq93gtxmUxGjUZDd+/e1d27d9VsNg9V2vL5/FwCmed5yufzMsZof3+fkAcAwJwsLfAZYy4YY/5cnXC3o04Tl+ghSSPXBXWXcu6K/XsAsFDNZlOS1Gg01Gw2lcvllEgklEgklMlk1Gw2VSqV+u6p1+tTv169XlcymVQ2m1UQBL2AucilogAAnCTLrPC9IinZ/d4O/M7oiMDXVZa0a4z51XlPDADQ4fu+CoWCcrncyGsG9+5FIXEa7XZbqVRKrVZLrVar97o0hQEAYD6W0rTFGPPLklLqBD2jTrdOT1IgqS0pr2MOVLfWusaYQJ3g9/cXOmEAOIHCMFQQBCqXy8dem8vlVK1WZ37NSqUy8xgAAGC0ZVX4rqoT9m5LKlprd621l621X7XWXlMn+O2OMY4nScaYn1rcVAHgZAqCQLlcbqzllMlksvd9KpVa5LQAAMAMFh74jDGfkZRQJ9SluwFvUNi95jgtdSqEPz2/GQIApE5wazQaY13bbrd73xeLxUVNCQAAzGgZFT5HnepeuXse3ywOul/552QAWCHP8yRJhUKBBisAAKyxZQS+aKmmf8Q1d8YcK/pbxTjLPwEAC+C6rnzfVyqVUq1WW/V0AADAEZYR+G5LkrX2tTmM9dnuV9q3AcAKuK6rfD6vTCajVqu16ukAAIBjLKNL501JxhjzKWvtH4+45oXjBjHGXJCUU2d5aDDH+QEARnBdV4lEQr7vq9lsyvM8JRKJsTp5AgCA1Vt44LPW3usep1CU9N+MuGycil28dzeBDwAWzPd95fP5Q8+HYahsNiups4evUqlwbh4AAGtqWccyVCUVjTE/PuL3R+7JM8ZckVSIPTVeGzkAwNQODg5UKpXUarVkrdXdu3fVbDb7DmWv1+u6ePGigoB/hwMAYB0tJfBZa+uS3pLkGWP+7rj3GWPOG2N+U9I/VWcpZ+TGnKcIABiQyWRUqVR65+wlEgllMhk1Go2+Zi1hGA6tBAIAgNVbVoVPkq6oc4Ze3Rhzxxizb4z5eWPM59XtvmmM+ZQx5vPGmK8YY35P0l11Knum+7CSqtbat5Y4bwDAgEKhoEwm0/vZ932qfAAArKFlNG2RJFlrXWPMNXWCX0JSaeASo8NHN5jo9u73gbX26kInCgAYS7FY7J3HJ3VCH2fyAQCwXpZZ4ZO1tijpd/QkyEmHQ50ZeC563pe0t5yZAgCOQ7gDAGD9LTXwSZK1Ni/py5Lu6Umwiy/ZtAPPGUkVa+2etfbekqcLABhhsDNntNcPAACsj6UHPqnTxMVauyspK6kuyVOngne7+/DU6eyZt9aeYhknACxWEASqVqsT3xNJJBJU/AAAWENL28M3jLX2FUmvrHIOAICOcrmsXC43dnDz/Sfbrq9du7aoaQEAgBmspMIHAFgvjuPIcRxVKpWx74mOZshkMn1n8w3yPI8OngAArMhGBT5jzBeMMY9WPQ8A2EaZTEb1el2u6x57bblcVhAESqVSajabQ68Jw1DJZFLZbFbJZHKsceP3AgCA2W1U4JO0u+oJAMC2SqfTkqR8Pq98Pj80dEWHrFerVeVyObVarZHj3bhxo6+yt7+/P/Zc4vdRHQQABEGgcrmsdDqtnZ0dGWOUTCaVz+f7jgjCYSvdwzeFxPGXAACmsbf35OQb13Xluq5SqZQcx9Hu7q5u3brVO2uv2Wz2Hbw+zOBewN3d0f9mTl32PgAAIABJREFUFwSBwjBUEAS9paKRKCimUint7u7KcZxDHUIBAMsT/VkdLdkPw7DXvCuTyahYLM61kVexWFS9XlcikdDly5d19epVJRIJNZvN3sqUTCYzcsXJSWestcdftYgXNuZFSZP8L8FRp3PnBWvtU4uY06oZY1qpVCp11L+YA8Ai+b4vz/PUbDYVBIGCIOj9P/G9vT0Vi8WJjl8ol8uqVqtKpVJqNBpD/wJQr9dVLBbHHjOVSh1ZWQQALE705/pxCoXCoX/Am0Y2m5XneUqlUnrllVcO/YNfGIZKp9O9bQbb+v8f0um0fN/3rbXpSe9dauAzxnxe0lVJ0x7WZCRZAh8AAACwXPl8fqL92LNW3aLKniTdvXt35OoO3/d72xJKpdJEDcg2xSyBb2l7+IwxvyepoU7YM1M8AAAAAKxIFPaihl3WWllrdffu3aFL/T3P6wW2Sfm+37u3VCoduZQ/lUr1Vp9Uq1Uafw1YSuAzxvymOoesR8FtmrIioQ8AAABYgShERcsm4+EukUj0qnmlUqnvvmmrbfFGXy+//PKx18e3BkwbMrfVwpu2GGMuSirqSciLgpsrKZDUXvQcAAAAAEwv6ph8XICrVCryPE++7/fui5q6TCLeeXOcBjDxa65fv34oeJ5ky+jSOdjGrS6pbK29t4TXBgAAADCjqInXcR2apU61LV5xixqqTPJa8WWZ44TFeOCLwiY6lrGkM76x0LXWfpmwBwAAAGyWQqEw1nWzHskwuAdvnPNYB4/+YR/fE8s+eH38U3cBAAAArIVcLjf2frzB8DVrABwn8A1ec3BwMNNrbpNlBL7eHj1r7R8t4fUAAAAArEg8fDmOM/H+vcGAOM7RDrdu3er7mQrfE8sIfL1FtMaYTy/h9QAAAAD8/+zdXWxb15kv/P8j6sMf+rYF2XJSx1TaM0CRSU26BYrmJrU0TfsG6ElHcmIbg3QwjZQ5QIBB54zUTC+C3MSSZtozQIG3ldwAzU2TWOyLXqTTmYo+uUhrpMchM2cCtAYc0+PEch3YlkgFkiFR0vNebJIi9cXvzb32/v8AghS597NXYutZfrjWXqtGsgu00dHRos9vb2/PKfoK2Wph83XKHVV0k6oXfKp6EcDF1I8ny4klIsdF5HL5rSIiIiIiompIb4vg9/sLvu9vs80F3ODg4I7HDg8PbykIix1VdDO77uEbALAA4EURaS0jzglYG7cTEREREZHDTExMZF5PT0+XHGdoaChnlC4cDqO3txehUAjxeBzxeBzhcBjBYBAXLlzYsi8gbbCl4EutyhlMXe9CGaH4p0dERERE5ECxWCwzMjc+Pl7UVgzbmZmZySn6YrEYBgcH0dHRgY6ODvT39yMej+P69es5xxWydYSX2LZKp6rGYO3J9xci8n9E5CkReaiIx1dhbeBOREREREQOk552OTQ0VJGNz/1+PyKRyI7TQkdGRnDt2jW0t7fnLBTz9NNPl31tNxFVte9iVtEWAtBWaggAqqq+yrXKOUQkEggEApFIpNZNISIiIiIq2PDwMKampjAwMFDWVM7dRKNRzM3Nwe/3b1mURUQyr+fn5103rTMYDCIajUZVNZj/6Fz11WjQdkTkxwDS5bnsdiwREREREZlhYmICU1NT6Ovrq1qxB2DHKaKhUCjzemBgwHXFXrlsmdIpIudgTcdMF3qaehARERERkaFCoRBGR0cRCAQK2i+vGs6dO5d5Xejm8F5S9RE+EWkDMIqNAi9d9EUBxFKPfNoBdMJa7dM2IhKAVaj2pa7fDqu9UQCXVXVil9OJiGyRPY2FSmfnLQ5ERG4QDocxODiIQCCAWt2SFA6HEY1a236PjIxw/71t2DGl81TWawEQBjCqqu8XG0hEJgF8p1INy3OtaWxfYPpTjwEReRHWf8uUHW0iIiIiInKCaDSK/v5++P1+XLx4Mf8JVRCPxzMLxfj9fo7u7cCOKZ29Wa9nVPUvSin2Ut6rRIN2IyLtInINucVeDFahunk0sh3ApIiUvwwREREREZEBotEoTp48mVlFs1b3zA0ODiIej6O9vb1mI4wmsGOEL/tvQLll9zyqv+BLH6wRPACYAjCe2lICgFUQAphOHZc2LiJTqhqvctuIiAomTfvR0NGD+o4e67mzB03dD6Ph4IM5xyXvfozlTz7E6twtJOdvYXXeetblRdfHz3cMERHlisViOHnyJABrn7xyi71wOLztqpv59Pf3IxwOZ4o9LtSyMzsKvkwRpKr/u5xAqhoSkd78R5alP/2squFt2hAH0L/NlM8hALynj4gcQ5cXsXL7KlZuXwUA1O1vR/czr2w9Ttcx//arWF8s7jsrN8QnIqLCxeNxBIPWrgCRSAR+vx/xuJV75+bmMsdk/5x+z+/356yymY6V3j9venoaAwP5l+uIRqMYHBxELBaD3+/fsjk7bWXHlM7L6Rci8lC5wVT1erkx8ugDENqu2NvkuU0/V7sQJSIqma+5E4dOj6Hx4Ge2fNbYdRSHTo/B19zp2fhERLS7dIEWj8cRj8fR29sLEUFHRwc6OjrQ29uL3t5eBINBBINB9Pf3Zx6Dg4OYnJzMiXfhwoWczdKzV9rc6frDw8OZIjG96TqLvfyqXvCp6i8ApIu0k+XEEpFjIlLtRVv8ACbzHZQa6YtmvcXpnETkSL7WLnSfGUfDgQd2PKbhwAPoPjMGX0uX5+ITEdHuNo/GVcLmQq2zc/sv7dIrgXZ0dCAcDmN8fBzz8/NcoKUItuzDB2ua5ALKv4cvgAKKsVKJiB/ARAGje2lzWa8v73gUEVGN1Ld149CZMTR0HM57bENHDw6dHYOvrdsz8YmIKL/No3GlyJ7iCQB9fX0YGbHWPQwEAltGAAFrj7/0KpwzMzO4du0aRkZGeL9ekcSufYdSe9q9B+Anqvo/SozxDwDGVNVX0caVSETmYS1KE1fVjgrEiwQCgQBXGSKiYuy0D5/UN6HnuZ+gvrW4Ua/VhTu4df556Ory7td1QfzsY7gPHxEROVUwGEQ0Go2qarDYc+0a4YOqRmGN9D0vIm+IyBeKOT91/9/TVWhaSVKjgemvFwZr2RYiou3o6jLq9rQUfV7dnua8xZJb4hMREbld1Qs+EfmNiKyJyBqA36TeHgQQSb9fyAPANVhTOp1iOvU8XMQUUCIiWyXvfVT8OXcLP8f0+ERERG5nx7YMYeTuWaeo/l56VZO1D18AwKCqhkqIsdOczT+7f/8+Pvjgg3KaSESUkbxzA02HP1fcOXdveCZ+NuZeIiJyqvv375d8rh0F3zSAMViFXjlqUiiKyACA9LJBQQCnYE3lDIMrcxKRw/haDmLt07uZn0sZ7VrZdI6v5SDavnIaAJD43euuik9EROR2VS/4VPW6iMQAHINVsMVSD6Cwgil9n5w/9bDb+aw2ZOsD0JdaLGFCVUcLDbjTzZYiEtm7d2/gkUceKamhRERHhqbwafRXSLw7jfX7C1gpYbQrecc6p25vK9q+fAotx78BqW8EADR//nFXxc/G3EtERE61d+/eks+1Y4QPsEbDhgBMqurflhpERCYBVHsfvuzrtcNaWXQSQFhV46nFWvpgbTGRLgRHUiOBwdT+fERENSH1jWj90lNofvRrWLj8SyxdeafoGKsLd9D22Fm0nvgm6pr2uTp+4nc/Lzo+ERGRSWzZlkFEngPwE1gLnPy03DgO2pZhBrn3J4ZUteQVO7ktAxGVIntbhqOjb+V8traUQN3e1h23bthMVbF+fwG+fW0FHW96/BvjT+acS0RE5EQmbMvwHipz/91cheJUyvCmnwdSo4JERI7g29dWcLEEWMVjocWSG+ITERG5nS0Fn6q+D2vBk+l8x+YRhrWXnyOoagzA5lU6T9SiLURERERERJvZufH6+6qaKDNGQlUvVqpNFXJ5088c4SMiIiIiIkewa9GWLUTkq7D2sjuQeutNVf2PWrWnDLFNP0dr0goiIiIiIqJNbC/4ROQcrBU7txsJ27bgE5HjAKYAfEdV/28V29ZewiqbOVtFpKZ5EhERERER1ZxtBZ+ItMFavMWPrQuvKHbZY09V3xeRTgAXARysUvv6AMxs07Z8erNeT1WuRURE1ZOcmwUANHQeYXwiIiIXs+0ePljFWro42rz2tSD/puqjADpF5JVKNwwAVDUMACIyVOSp6W0Z4rDaSETkaMm5Wdw6P4xb54czhRPjExERuZMtI3wi8g+w7tdTWMVdHNaKmzEA1wAMAji2WwxVDYlIDFZR9Y9VamoYwLiIXChkameqOEwXqs9x03UiMsHyzT9svJ79Y8VHyUyPT0TkJsVsbUM7M3mvVrtG+F6EVexdh7X5eqeqnlLV76nqeViFX2cBcdKjcE9VqZ0zsO4tzLt9RGq/vfHUj8Oqunl7BiIix9H1NSR+v5GuEu+GoOtrjE9ERORSVS/4UguutMMq6oKpAm+zOArbziACa4Twmcq1MEd6hc0+EZkXkYHtDkq9fz3146Cq8t49IjLC0pV3sJo1DXJ17iaWrvyW8YmIiFzKjimdflije6Pl7sMHYC71HCgzzk7ey3rdDmA6NQwehVWw+rOuPQXrv4nTOInI8VQV6/cXkLj05pbPEpfewJ6HvoC6va0lT/0xPT4RkRc1HHgQ3WfGKpKfP/n595C897Gr4ruFHQVfeqrmbvvT3SswVvp+uUKmfxZNVeMi0gHgFIB+WMVdZ+o5PUo5DKCge/yIiGohefdjLH/yIVbnbiE5fwur89azLi9uf/y9j3HzR2chTfvR0NGD+o4e67mzB03dD6Ph4IOujU9E5GVOzs9OiO8WdhR81wFAVf+rArG+mHouZPpnSVKF3BS4xQIRGUp1HfNvv4r1xeK+l9LlRazcvoqV21cBAHX729H9zNaFkb0an4jIrUzPz8z/u7Nj0ZbLAEREHt3lmAP5gqT28RuANT2Um5sTEe2gsesoDp0eg6+59MkQvuZOHDo9hsaDn2F8IiIPMT0/M/9vVfWCL3XfXnoq5E4KGbEbz3rNgo+IaBcNBx5A95kx+Fq6ij7X19qF7jPjaDjwgOvjExHRBiflZyfGN5Vd2zJMABgWkcd3+HzXMltEngOQvSF63m0TiIi8rqGjB4fOjsHX1l3wOfVt3Th0ZgwNHYc9EZ+IiCxOy89Oi28yWwq+1LYFCwDCIvI3hZ4nIq0i8mMAP4E1lTPtQoWbSETkSukOUOqb8h4r9U3oPjOG+hI6WFPjExGRM/Ozk+Kbzo5FW9Keg1WoTYnIBKxFUa7B2mrBDwCp+/x6Uz/3A+hLnZteZ1UBTKjqgo3tJiIyWt2eZujqct7jdHUZdXtaPBefiMjrnJqfnRLfdHZN6YSqhgCch1W8tQMYATAJa3rm8dT70dTP47CKPUk90qN7MVV90a42ExG5QfLuR4Ufe6/wY90Sn4iInJmfnRTfZLYVfACgqsMAfoGNETsgd/ROsh7p99LvRwGcsKelRETukbx7o/Bj7xR+rFviExGRM/Ozk+KbzM4pnQAAVR0UkSEAY9hYnTO7wEv/nF0UjnNkj4ioNCubvsH0tRxE21dOAwASv3sda5/ezXxWyredpscnIvIK0/Kzk+KbzPaCD8gs4jIlIicBDMK6Z68TGwVgDNaI3mVV/UUt2khE5Bbpbz3r9rai7cun0HL8G5D6RgBA8+cfx6fRXyHx7jTW7y9gpYRvO02PT0TkFUeGpozKz7WO/9EPvlV0TCeqScGXpqoXAVysZRuIiNxudeEO2h47i9YT30Rd076cz6S+Ea1fegrNj34NC5d/iaUr73guPhGRV6SLmfRrp+fnWsd3C1HV/EeRLUQkEggEApFIpNZNISKDiGzMgD86+lbOZ6qK9fsL8O1rKyjW2lICdXtbc2LuxvT4N8afzLkWEZHb7NZHZHNafnZCfCf1EcFgENFoNKqqwWLPtWXRFhE5JiL/045rERHRBhEpuLMEAN++toI7SzfEJyIii9Pys9Pim8yuVTr9sLZaICIiIiIiIpvYuS2DiMjjNl6PiIiIiIjI0+wq+OZSz2ERecWmaxIREREREXmarRuvp4yKyF0R+fsaXJuIiIiIiMgz7C74BEAC1p57/yQiayLyioi02twOIiIqQnJuFsm5WcYnIvIY0/Mz8799BV8nAAXgV9VOAB0AngfwHwC+B2BeRN4QkUdtag8RkStVo1NLzs3i1vlh3Do/zPhERB5ien5m/rfYOcIXV9X/AgBVTajqVGofiV4A/wzgLwBEReTfuLgLEVFplmf/WPmYN//A+EREHmR6fmb+t9i5aMv0dh+o6nVVHU2N/D0N4CCAiyJyVUSesql9RESukHg3BF1fq1g8XV9D4vchxici8hjT8zPz/wZbCj5VfV9Vny/guJCqngBwAtZ0z1+IyD0R+Xve50dElN/q3E0sXfltxeItXXkHq1nTYBifiMgbTM/PzP8barFKZ16qGlXVQVj3/v0UwPdh3ef3bxz1IyLaXeLSG1hbSkBVS46hqlhbSiBx6U3GJyLyENPzM/P/VuL0/2AReQjWwi5DsBZ+AQBV1fpatalaRCQSCAQCkUik1k0hIoOIyPbvN+1HQ0cP6jt6rOfOHjR1P4yGgw/mHJe8+zGWP/kQq3O3kJy/hdV561mXF3e/rgviZx/j9P6QiKgU2X3E0dG3cj5zcn52Qvwb409mXte6jwgGg4hGo9HUGihFcWzRJCLfAjAMoC/1Vvr/8vb/siEiohy6vIiV21excvsqAKBufzu6n3ll63G6jvm3X8X6Ytxz8YmIvMzJ+dkJ8d3ClimdInJMRL5TwHGtInJORO7BWuSlD7kFXvr1VBWaSUTkWr7mThw6PYbGg5/Z8llj11EcOj0GX3OnZ+MTEXmRCfm5lvHdwq57+AIAxnf6UES+KiJvApgHMAJrn77NhV4CwCiADlX92yq2lYjIVXytXeg+M46GAw/seEzDgQfQfWYMvpYuz8UnIvIyJ+dnJ8R3A7sKvjiA9uw3UqN53xGRqwBmAAxgo8jLnr4ZBjCoqp2q+k+qmrCpzURExqtv68ahM2No6Dic99iGjh4cOjsGX1u3Z+ITEZEz87OT4pvOzlU6RUT+RkS+lTWaNwlr4/XsQk9SjykAvar6F6r6CxvbSUTkClLfhO4zY6gvoQOU+iZPxCciIovT8rPT4pvMrkVb5lLP2ffebVfkxWAVgVMcySMiKo+uLqNuT0vR59XtaYauLnsiPhERbXBSfnZifFPVYh++naZt9qvqw5y2SURUOcl7HxV/zt3CzzE9PhERbXBSfnZifFPVouDbadrmxRq0hYjI1ZJ3bhR/zt3CzzE9PhERbXBSfnZifFPZNaUzvVZqZtqmqv6TTdcmIvIMX8tBrH16N/NzKaNdK5vO8bUcRNtXTgMAEr973VXxiYhog5PysxPjm8rujddHVPWfbb4mEZFnHBmawqfRXyHx7jTW7y9gpYTRrvS3nnV7W9H25VNoOf4NSH0jAKD584+7Kj4REW1wUn52YnxT2VnwKYs9IqLqkvpGtH7pKTQ/+jUsXP4llq68U3SM1YU7aHvsLFpPfBN1TftcHT/xu58XHZ+IyK2clJ+dGN9Uoqr5jyr3IiInAQyr6qmqX8xgIhIJBAKBSCRS66YQkUFEJPP66OhbOZ+tLSVQt7c155jdqCrW7y/At6+toONNj39j/Mmcc4mI3Ga3PiKb0/KzE+I7qY8IBoOIRqNRVQ0We64tI3ypBVm4KAsRkc0K7fjSRKSoc0yPT0REFqflZ6fFN5nd9/BtISJfAODHxsIuMQDvqSpvriAiIiIiIipDTQo+EWkFMA7gFID2HY6JAfiJqv7AzrYRERERERG5he378InIcwDmAQwB6MDGnnybH70AJkTkrog8ZXc7iYiIiIiITGdrwSciPwbwE2wUdZr12Cz9XieAkIj8vS2NJCIiIiIicgnbpnSmRvaGUz8qNoo+AIgDeC/1DFjTPP2pB1LHTYhIXFVftafFRETulZybBQA0dB5hfCIiDzE9P5sevxZsKfhEpA3AJDZG7QRANPXeBVVN7HLuAIDvAQgAmBKRsKp6Z6dEIqIKS87N4tZ56/u3nucmK96pmR6fiMitTM/Pdsd3C7umdI6nngVAAkC/qp5Q1fO7FXsAoKohVT0Ba4EXgVUkEhFRiZZv/mHj9ewfGZ+IyCNMz8+mx68Vuwq+U7BG9yIAjqX25SuKqoZScfpF5KGKto6IyCN0fQ2J34cyPyfeDUHX1xifiMgDTM7PtYjvFlUv+ETkGKx78uIATuYb0dtNqui7DmCgQs0jIvKUpSvvYDV1fwIArM7dxNKV3zI+EZEHmJyfaxHfLewY4Qukns9VaDP1EID+CsQhIvIMVcXaUgKJS29u+Sxx6Q2sLSWgut2Cyd6IT0TkRSbk51rGdwupdgeZWp3zJwB6VfW/KhDvHwAMqepny43lNCISCQQCgUgkUuumEJFBRCTz+ujoW0je/RjLn3yI1blbSM7fwuq89azLi7vHadqPho4e1Hf0WM+dPWjqfhgNBx/MOc5N8ROXXs+8z4KRiNwou4/Y8RgH5mcnxQdq30cEg0FEo9GoqgaLPdeOVTrnAKASxV5KLza2ayAiok1U1zH/9qtYX4znPzj7vOVFrNy+ipXbVwEAdfvb0f3MK4xPRORypudn5v/d2TGlMw4AItJaoXh9FYpDRORKjV1Hcej0GHzNnSXH8DV34tDpMTQe/AzjExF5iOn5mfl/KzsKvvdgbadwstxAIvKXsEb3YuXGIiJys4YDD6D7zBh8LV1Fn+tr7UL3mXE0HHjA9fGJiGiDk/KzE+ObquoFX2pVzhiA4XLipFb7nIa1vQMLPiKiPBo6enDo7Bh8bd0Fn1Pf1o1DZ8bQ0HHYE/GJiMjitPzstPgms2sfvilY++dtnUxbgNTI3odZb01XpFVERC6X7gClvinvsVLfhO4zY6gvoYM1NT4RETkzPzspvulsKfhUdQLAAoBREfk3EXm0kPNE5FsichnABVjTQgEgrqo/rVJTiYhcp25PM3R1Oe9xurqMuj0tnotPROR1Ts3PTolvOjtW6UwbBPAbWHvo9YtIHNb9fXFYUzTvATgAa5P2E9jYvy97LVkF8JxdDSYicoPk3Y8KP/beR2g6/DlPxSciImfmZyfFN5ltBZ+qhkXkeVh78imADuy84ubmIi/93oSq/n/VayURkfsk794o/Ng7N0roMM2OT0REzszPTopvMjtH+KCqUyISgzVFs33Tx+kiT7FR5GW/P6yq56vcRCIi11nZ9A2mr+Ug2r5yGgCQ+N3rWPv0buazUr7tND0+EZFXmJafnRTfZLYWfEBmpO8YgH+ENT1zp8IvbQrAuKpet6N9RERuk7xjfYNZt7cVbV8+hZbj34DUNwIAmj//OD6N/gqJd6exfn8BKyV822l6fCIirzgyNGVUfq51/I9+8K2iYzqR7QUfkNmqYRTWIi7HYd2z1wur+IvDup8vqqoXa9E+IiI3WV24g7bHzqL1xDdR17Qv5zOpb0Trl55C86Nfw8LlX2Lpyjuei09E5BXpYib92un5udbx3UJUNf9R5VxApBVWQTcHIKaqC1W9oMFEJBIIBAKRSKTWTXGVcDiMyclJRKNRxGIxtLe3o7OzEwMDAxgeHobf7691E4nKIrIxMeLo6Fs5n6kq1u8vwLevraBYa0sJ1O1tzYm5G9Pj3xh/MudaRERus1sfkc1p+dkJ8Z3URwSDQUSj0aiqBos9145tGf4RwAyACIB5EVkTkTUbrksOE4vFMDo6imAwiI6ODogIOjo6EAwGMTo6ilgsVtHrxeNx9Pf3o7+/H/F4HKOjo5iensbQ0BBisRgmJibQ29uLUChU0esSOYmIFNxZAoBvX1vBnaUb4hMRkcVp+dlp8U1mx5ROP7belzdow3XJQUZHRzExMbHl/Xg8jmg0img0iomJCQwNDWFycrIi1wwGg4jFYpiensbAwEDm/YGBAbz44os4duwY4vE4BgcHMTMzg76+nRaNJSIiIiIykx0jfNnDNgpgQFV/YcN1ySEGBwe3Lfa2MzU1hf7+/opcMxaLYWBgIKfYS2tvb8f09HTm5+Hh4bKvSURERETkNHYUfG9m/1DOPnoickxEzpXfJLJTespkIBDAzMwMVBWqivn5+W1H1sLhMKampkq+XjQazVzzxRdf3PG4vr4+BAIBANZ0U07tJCIiIiK3qXrBp6rvA8jsnyciD5URLgBgpMwmkY3i8TgAq9iLRCI5xV17ezv6+vowMzODkZHcP9bx8fGSr3nu3MZ3AumCbidPP/105vWbb765y5FEREREROaxY4QPqjoM4CKse/mGygjVWZkWkV3SC7HkK+DGx8dzirNYLJYpFouVHqkr5J687GM4wke0s+TcLJJzs4xPROQxpudn5n+bCj4AUNV+AP8Ea++9p0oM01vBJpEN0tsgFFJ8bb6PrpRVO8PhcOZ1vtE9AFu2ZKj0SqFEdqtGp5acm8Wt88O4dX6Y8YmIPMT0/Mz8b6n6Kp2pffjS/6p+HUAbgJCIRABMwVrUZa6AUH6UNzpINTI0VNgfWyX2w4tGo5nXBw4cyHt8e3s72tvbM6OJsViM+/KR0ZZn/4iGziOVjXnzD4xPRORBpudn5n+LHdsyhACc3PSewNqMvdiNAwXWSp9kiJ1WydxOZ2fujN1SCq9r165lXre3txd83eyCj8hkiXdD2P/5xyF1vorE0/U1JH6/Md2Z8YmIvMH0/Mz8v8GOKZ0hWIVa9kNTj83v53uQi2UXW36/v+CCbacYmwvInWRfp9T7BomcYnXuJpau/LZi8ZauvIPVrGkwjE9E5A2m52fm/w12bsuQLvIAFnC0jZmZmczr0dHRkmLMzW3MDi6lYCRyg8SlN7C2lIBq6RMiVBVrSwkkLm1dvZbxiYjcy/T8zPy/VdWndKpqQkSisLZUAKwRvxiAe0WG6gXv4XO19N57fr+/4Pv+NitlhC57JPCxA6DcAAAgAElEQVTevWL/WhI5T/Lex7j5o7OQpv1o6OhBfUeP9dzZg6buh9Fw8MHc4+9+jOVPPsTq3C0k529hdd561uVF18cnIvIyJ+dnJ8R3Czvu4QOAMKyCb1xVd94JOw8RSQD4nxVrFTnGxMRE5vX09HTJcbJH+AqVPRJYyEIvRKbQ5UWs3L6KldtXAQB1+9vR/cwrW4/Tdcy//SrWF4v7wsQN8YmIvMzJ+dkJ8d3Crm0ZLsOaznkt34F5fFiBtpDDxGKxzBTOzfvxlYP34xFt8DV34tDpMTQe/MyWzxq7juLQ6TH4mkvf6tT0+EREXmRCfq5lfLewq+CLojL37M1XKA45yODgIABr+4aRkZGyYmVPzyx0tC+7MOR9f+RGvtYudJ8ZR8OBB3Y8puHAA+g+MwZfS5fn4hMReZmT87MT4ruBLQWfql5X1TpV/WmZcUIAOirULHKA4eFhRKNRDAwMYHJysux45a64yT34yG3q27px6MwYGjoO5z22oaMHh86OwdfW7Zn4RETkzPzspPims2uEr2JUNVHrNlBlTExMYGpqCn19fWXdt5et0K0YsmWPBLLgIzeR+iZ0nxlDfQkdoNQ3eSI+ERFZnJafnRbfZI4o+ETkoVq3gewVCoUwOjqKQCCQsx1DubILtkJX3MweCWTBR26iq8uo29NS9Hl1e5qhq8ueiE9ERBuclJ+dGN9UNSn4RKRVRM6JyFURWQNwTUTWROSeiLwpIl+tRbvIHuFwGIODgwgEAohEIhWNHQwGM6+j0WhB56RH+Cq1WAyRkyTvfVT8OXcLP8f0+EREtMFJ+dmJ8U1le8EnIs/BWnxlBNbeepL16AAwAGAmVfz9jd3to+qKRqPo7++H3+/HxYsXKx7/xIkTmdfvvfde3uNjsVhmhK+vr6/i7SGqteSdG8Wfc7fwc0yPT0REG5yUn50Y31R27cMHABCRfwAwho2VNrO3uZdNzx0ApkRkGECfqi7Y00qqlmg0ipMnT8Lv9yMSiVRlRcxAIID29nbE43HE43HEYrFdp2mGw+HM66effrri7SGym6/lINY+vZv5uZTRrpVN5/haDqLtK6cBAInfve6q+EREtMFJ+dmJ8U1lW8EnIicBjMMq8tKFXrq4iwKIpV63A/CnHgIgCOA9ETnBos9csVgMJ0+eBADMzMyUXeyFw2H4/f5ti7lTp05hamoKgHWv4G5bPaTvHwwEApzSSa5wZGgKn0Z/hcS701i/v4CVEka70t961u1tRduXT6Hl+Dcg9Y0AgObPP+6q+EREtMFJ+dmJ8U1l5whf9pr7AiAOYFRVz293sIi0ARgG8D0ADwOYAvBMtRtJlRePxzP31kUiEfj9/sw0yvT9c5t/Tr/n9/tzCrF0rFjM+n5genoaAwMDOdcbHR3NFHznzp3bseCLx+MIhUIAgPPnt/1rSGQcqW9E65eeQvOjX8PC5V9i6co7RcdYXbiDtsfOovXEN1HXtM/V8RO/+3nR8YmI3MpJ+dmJ8U0lqpr/qHIvIvKXAKaxMbIXhTVNM+8WC6nCLwTgq6lz3q5aQ2tMRCKBQCBQ6YVMamlzgVasoaGhnP35pqamMDw8nPl5p4Vfso8bGBjYdtuH/v5+hMNhjI+Pl73hO1EtiUjm9dHRt3I+W1tKoG5va84xu1FVrN9fgG9fW0HHmx7/xviTOecSEbnNbn1ENqflZyfEd1IfEQwGEY1Go6oazH90LrtG+NI3RwmsBVtOFjo9M1UU9ovIDKzC70B1mkiVVm6xt53NUzh32ndvaGgIgLWxeygUQm9vL4aHh+H3+xGLxTA5OYlYLMZij1yv0I4vTUSKOsf0+EREZHFafnZafJPZtUpnek6ewprGWcqNE4MARET+38o1i6rpwoULZRd72VM8AWslzXSBFggEckb/NhsaGsK1a9cyx4+OjmJwcBCTk5MYGBjI+YyIiIiIyI3smtK5nnqpADpKXXxFRCYBfAdAQFX/b6Xa5xRunNJJRNVX6HQd2spJ03WIiKqBfUTpnNRHlDOl064Rvnj6ucyVNn8Da1roi+U3iYiIiIiIyN3sKvjS8/rmdj2q8Dj9ZcYhIiIiIiJyPbsKvoup5513wC5MeoWOyu/YvQ0RGRKRGRGZFxFNPeZT7w3Z0QYiompIzs0iOTfL+EREHmN6fjY9fi3YVfC9kn4hIl8oI0568Zf4rkdlEZE2EflqMRcRkT4RmYe1d2AfcgvM9tR7k6nib2C7GERETpWcm8Wt88O4dX64Kp2a6fGJiNzK9PxsevxasaXgS22t8Bew7r8rZ2Qsvb1DMVND+wDMFHpwauRuBoWNIrYDmOZoHxGZZPnmHzZez/6R8YmIPML0/Gx6/Fqxa4QPqhoGcArA8yLyeLHni8hJWCN8Cmvj9kJtv1HbzkazXk8BCALoTT0GYe0FuNmkiJQ7XZWIqOp0fQ2J32+kscS7Iej6GuMTEXmAyfm5FvHdwraCDwBUNQTgeQDhYoo+EWkDMJ311s6br20VRBFTQLFxn2G/qg6ralRVY6lHSFUHYS0asznmKIiIHG7pyjtYzZqmsjp3E0tXfsv4REQeYHJ+rkV8t6i34yIi8mPkjrQlYBV9UWysvLmbAHKnWA6LyHAB5/lT5xZU8IlI+hpTqRHJbalqWERGkVt4ngJQSJuIiGynqli/v4DEpTe3fJa49Ab2PPQF1O1tzdmvyUvxiYi8yIT8XMv4bmHXxuu/AXBy89up50IaIKnjijkn+9x5VT2Q90CRAIAIgKCq5p02KiLXkLvyaIeqFjOauDkeN14noqJt3lQ3efdjLH/yIVbnbiE5fwur89azLi/uHqdpPxo6elDf0WM9d/agqfthNBx8MOc4N8VPXHo9836tN9UlIqqGQgohJ+ZnJ8UHat9HlLPxui0jfLDue+tDbqFWzP813fRcLX5Ym8MXeo9gFLkFXyeKmz5KRFRxquuYf/tVrC8Wl450eRErt69i5fZVAEDd/nZ0P/PK1uM8Gp+IyK1Mz8/M/7uz6x6+7DFSsflRjCi2jkTu5nL2D6payPRUIqKqauw6ikOnx+BrLnbNqg2+5k4cOj2GxoOfYXwiIg8xPT8z/29l57YM6VGzCVhTH+uq/QDwMIpY0TO1MEsxK4BmTxP11lcFRORoDQceQPeZMfhauoo+19fahe4z42g48IDr4xMR0QYn5WcnxjeVnat0vgcAqvq9VAFYdakRtwsobE+9UgSyXl+o0jWIiErS0NGDQ2fH4GvrLvic+rZuHDozhoaOw56IT0REFqflZ6fFN5ld9/ABxe2dV0nXqhi7L+v1eKEnichOq7L82f379/HBBx+U16oK+PM///NaN8EV/vM//7PWTSCPS3eAt84/D11d3vVYqW9C95kx1LcW/q2n6fGzOSH3EhHVghPzs5PiA7XvI+7fv1/yuXaO8M0AOG/j9dJiAH5R6aAiMpT14xTv3yMip6rb01xQZ6ary6jb0+K5+EREXufU/OyU+KazbYRPVa/D2nTdVqr6Pqw98iotvdF6XFWL2n9vp+VURSSyd+/ewCOPPFJ248gZ+GdJTpC8+1Hhx977CE2HP+ep+Gn8fSUiL3NifnZS/Fr3EXv37i35XDundJZNRP4SwAVV9dW4HePY2I6hmFU9jfTSSy/lPWZxcRGvvfYa7ty5g66uLjz77LPYv3+/Da2rjEq2/+WXX65w64jKk7x7o/Bj79woocM0Oz4RETkzPzspvsnsnNJZCTVfQzW1OftI6sfBIlf1dK39+/fj2WefRVdXF+7cuYPXXnsNi4v5N7F0CtPbT7SblU3fYPpaDqLziRfQ+cQL8LUczPmsmG873RKfiMgrTMvPTopvMqNG+FC91TYLIiLtAKZTP46qaqiW7XGadNGUHil77bXXjBrpM739RDtJ3rG+wazb24q2L59Cy/FvQOobAQDNn38cn0Z/hcS701i/v4CVEr7tND0+EZFXHBmaMio/1zr+Rz/4VtExnahmI3wi8pCIfLWIx3cAvFir9qZchDWVc0pVJ2rcFkcyfaTM9PbTzqamptDb24twOGz7taPRKIaHh9Hf31+T668u3EHbY2dxZPinaP3if890ZgAg9Y1o/dJTODL8U7R95QzWFu54Lj4RkVf6CNPyc63ju4Woqn0XE/kWrKItkO/YnUIA0Frcwyci0wAGAIRUdbBK14gEAoFAJLLTrg32EZHM60Lu4dvMy/f0Zd/DZ+fvF21vYmIC586dQzweBwBMT09jYGDAtmtPTk4iFoshEAjg6aefxtDQENrbKztZIfv39ejoWzmfqSrW7y/At6+toFhrSwnU7W3Nibkb0+PfGH8y51pE5C1e7yOyOS0/OyG+k/qIYDCIaDQa3Wnxx93YNsInIv8OazpkAFbhVuyjZlKLtAwACFer2HMb00fKTG+/14XDYQwODkJEcjpyO6/f0dGB0dFRBAIBRCIRRCIRjIyMVLwjz0dECu4sAcC3r63gztIN8YnIe9hHbM9p+dlp8U1mS8EnIj8G0I+Nwq2UErkmPXhqv70RAFFV7a9FG0xletFkevu9KD0lp7+/H7FYDNPT05ifn4ff789/coUMDg6iv99KFTMzM5ienkYgUOqkBiIiqhT2EeRVVV+0RUSOARjGRpGXLtxCsDZFv1btNpRKRAYATMJqp+u3X6gG0xdCMb39XnPt2jUEAoEtHahd35im778IBAK4ePFiTb+pJSKiXOwjyKvsWKWzb9PPU7BWuEzYcO2SiUgfrCmoMQBBVbV3vN9FTC+aTG+/l4yPj9fs2qm59fD7/XDCfbhERJSLfQR5lR1TOrNvLAyp6vMGFHsBADMA4gD6WeyVz/Tpkaa3n6prcHAQ0ai1JefMzEyNW0NERE7CPoJqze5tGc7ZfL2iiYgf1vYLADAKwC8ifSIykHoMpR4jqcd41mMydc8fbcP0osn09lN1hMNhhELWlpwjIyO23gtip+TcLJJzs4xPRFQEN/QRpudn5n97pnRm7tFT1f+w4XolSxV7EWxs8D5ZQpipyrXIfUyfHml6+6nyBgc3Fu598cVabxVqdWwNnUcqHvPW+WEAQM9zk4xPRFQgp/URxTI9PzP/W+wY4YumX4jIF2y4XklEpB3WNM5y76Dl9M88TB8pM739VDlTU1OZ5bz7+voccQP+8uwfKx/z5h8Yn4ioSE7sI4plen5m/rdUveBT1YvYmCJZ1kqXInJcRC6X36pt9QGoxDi7eb/NNWB60WR6+6kyJic3JgFkf4s7MTGBYDAIEYGIoLe3F6Ojo7bs9ZR4NwRdX6tYPF1fQ+L3IcYnV+jv7888BgcHMTg4iOHh4cwj/V566fz+/v7MdDyiYjmxjyiG6fmZ+X+DXffwDQBYAPCiiLSWEecErI3bK05VQ6oqFXgMV6N9bmR60WR6+6k88Xg8cxM+AJw4cQLRaDTTcWd/FovFMDExgY6Ojqr/43F17iaWrvy2YvGWrryD1ax7Hxif7JDeLy0cDlc0bjgczjxCoRBCoRCmpqYyj/R7oVAoc9zc3FxF20De4NQ+ohim52fm/w22FHypVTmDqetdKCMUR89cxvSiabv2kzdcuJCbyt58800Eg0H4/X5MTk5iZmYG4+PjWzbUHRwcrPg/YjdLXHoDa0sJqGr+g3egqlhbSiBx6U3GJ9uk/9E7PDyMWCzmuBEPokI5uY/Ix/T8zPy/lR2LtgAAVDWW2tvuPRH5P7BW7Hy/iBB+WBu4k8uYvhDK5vaTN1y7di3n56mpKUQikZzOu6+vDyMjI5iYmMDo6Gjm/eHh4S3nV1Ly3se4+aOzkKb9aOjoQX1Hj/Xc2YOm7ofRcPDB3OPvfozlTz7E6twtJOdvYXXeetbl7b98cVN8qr1wOIzJyUmEQiG0t7dXvcjz+/2Z38fN17p3717mdfozE1dVpNpzch+Rzcn52Qnx3cK2gi+lHdaiJkEApYxZCwBvleQewaKPTBOLxXJ+vnjx4pZvatNGRkZw+fLlzFSdWCyGaDS64/GVosuLWLl9FSu3rwIA6va3o/uZV7Yep+uYf/tVrC8W9w9tN8Sn2pmamsL4+DhisRgCgQCmp6cxMDCA3t7eLb9fleT3+zE0xB2UqLpM6CMAZ+dnJ8R3C9v24RORH8NaBbMNVuFWyoNczC3TO8kbskcGAoFA3o55fHw85+f33nuvKu3aia+5E4dOj6Hx4Ge2fNbYdRSHTo/B19zp2fhkv2vXriEQCCASiSASiWBgYAAAjFzJkGgzU/oIE/JzLeO7hS0Fn4icgzUdM120KThSR9twQ9FH3pC9kEMhU778fn/OcXZN1wEAX2sXus+Mo+HAAzse03DgAXSfGYOvpctz8ak2xsfHMT09bcsoRjYWlGQHk/oIJ+dnJ8R3g6oXfCLSBmAUG0VeerTufVjTOicKeEyhtCmgZCDTiz7yhs7O4r9NzO7M7VqMor6tG4fOjKGh43DeYxs6enDo7Bh8bd2eiU/eU8rvLlGxTOkj0pyYn50U33R2jPCdynotAMIAgqp6QlVPqer3Cng8r6qnAJy3ob3kACz6yOmyO+ZC7zfKHlmwY5RB6pvQfWYM9SV0gFLf5In45D0c4SM7mNBHbOa0/Oy0+CazY9GW3qzXM6r6tTJivQfgO2W2hwxh+kIu5G7BYDDzutBvYrOP++IXv1jxNm2mq8uo29NS9Hl1e5qhq8ueiE/ell4c4/LlywCA3t5e9PX1cWVOKpsJfcR2nJSfnRjfVHaM8GV/RTG+41GFmQcXb/EUjvSRU/X19WVeF/rtbfZx6QUqqi1576Piz7lb+DmmxyfvSP9j+sCBA4hGo+jv70dvby8GBwcxMTGBiYkJDA8Po7e3F/39/VVdKZTcz5Q+YjMn5WcnxjeVHQVf5usKVf3f5QRS1RByRwzJA1j0US2Fw+FtO2u/35/ToU9NTe0aJxaLZeKMjIxUtpG7SN65Ufw5dws/x/T45D3nzp1DMBjcdXPrcDiM3t7emm+ATc5neh+xmZPysxPjm8qOgu9y+oWIPFRuMFW9Xm4MMg+LPipHKTe/x+PxzDf9vb29mf2RsmUvoz05OblrvPSmuu3t7XjxxReLbk+hfC0Hc34uZbRrZdM5vpaD6HziBXQ+8YLr4pN3pFdNjMfjCAQCmJmZwfz8PFQVkUgE4+PjW+6b6u/vt33xDLKfl/qIfJyUn50Y31RVL/hU9RcA0kXayXJiicgxEeE9fB7Foo9Klf3ta6FTay5cuJBz7Llz57YcEwgEMh16NBrNdNibTUxMIBQKob29HRcvXqzqzfhHhqbQ8fjfoG5vKwBgpYTRrvS3nnV7W9Hx1e/gyNAUWh79Gloe/Zrr4pP3DA0NIRKJoK+vL/O7GAgEMDIyguvXr2/ZJmKn32tyDy/1Efk4KT87Mb6p7Fi0BQD6AURg3cP3ahlxAgAmAfy0Eo0i83AhFypELBZDPB5HLBbb8q1qulMOBALo7OyE3+/ftnPdvGjDTktsp6fejI6OYmJiAtFoFIODg/D7/YhGo5iZmUE4HEYgEMD09HTVF4OQ+ka0fukpND/6NSxc/iWWrrxTdIzVhTtoe+wsWk98E3VN+1wdP/G7nxcdn8zk9/sRiUR23fcv/Q/ujo6OzHtTU1N5R2fILF7uI/JxUn52YnxTiao9+5+LSADWKps/UdX/UWKMfwAwpqq+ijbOIUQkEggEApFIpNZNgcjG2jgvvfRSDVuyvcXFxUzR19XV5aii7+WXX868tuv3izZMTU1heHi44OMDgQB2+p1Ld9CFdMTpfziEQqHMt75+vx+BQADDw8M593JUWvbv69HRt3I+W1tKoG5va84xu1FVrN9fgG9fW0HHmx7/xviTOedS7QWDQUSjUQDA9PR0TRavSP/up+UrFMkc7CPe2vE4p+VnJ8R3Uh+Ryo1RVQ3mPzqXbQUfAIjISQAzAC7AKtz+o4hzH4K1+fpxFny2tCXz2okFH+Dcoo8FH9mt0M6ctnJSZ04WJxR80Wg0Z1n9mZmZqv6DnKia2EeUzkl9RDkFX9Xv4ROR34jImoisAfhN6u1BAJH0+4U8AFyDNaWTCADv6SMiouoodLoeEZEJ7FilMwxr77z0Qzf9XMyDKAeLPiIiqrT29vac+7ZqfV8VEVE57Cj4plPPmnqUinNtaFss+oiIqNLSS/XvtGgHEZEpqr5Kp6peF5EYgGOwRuliqQeQtSn7LtJZ1p96EG3B1TuJiGgn0Wi0qEVXspfbL2aBDyIiJ7JrW4YwgCEAk6r6t6UGEZFJANyHj7bFoo+ocMm5WQBAQ+cRxidXC4VCeO655zA/P1/wOeFwGIA1tTO9rD6RW5ien02PXwt2TOkErD34NPVcjvcq0BYqkknTIzm9kyi/5Nwsbp0fxq3zw5mOjfHJDcLh8JaNswcGBhCPx3O2WcgnvVn29PR0niOJzGJ6fjY9fq3YVfC9h8osujJXoThUBNOKJhZ9RLtbvvmHjdezf2R8cpT0vXPFntPb24v+/n709vYiFArlfD4wMIDR0dGCYg8PDyMWi2F6eppbMZDrmJ6fTY9fK7YUfKr6PoAgNhZwKVUYQH/5LaJimFg0segj2p6uryHx+41/DCfeDUHX1xifHCN7hG7zaN1OLly4kHPsuXPncj5P34cXDAYz0zU3i0aj6O/vx4ULF2q2/x9RtZmcn2sR3y3sGuGDqr6vqokyYyRU9WKl2kSFMbVoYtFHtNXSlXewmjVNZXXuJpau/JbxqWZisRii0ShCoRD6+3O/0z137hwmJiYQDocRjUZ3HKHLt29eX18f2tvbEYvF0N/fDxHJGREUEQSDQbS3t+P69ess9si1TM7PtYjvFmUVfCLy7yLy1Uo1poDrHReRf7fremQxuWhi0UdkUVWsLSWQuPTmls8Sl97A2lICqqXvfmN6fKqNqakp9Pb2IhgMYnBwcMvoWzwex+joKPr7+xEMBnHy5Mlt4/T19WUWVwkEApicnNxyTCQSwcjICAKBQKb4e++999De3o7x8XFcu3YN09PT3IKBPMWE/FzL+G4h5fwPEpF1AEOq+tPKNWnX6z0H4Ceq6rPjenYTkUggEAhEIuWubVORtmRev/TSS1hcXMysftnV1WXc6pd2tv/ll1/OvOY/QMkO2b+vR0ffQvLux1j+5EOszt1Ccv4WVuetZ13e/csOadqPho4e1Hf0WM+dPWjqfhgNBx/MOc5N8ROXXs+8z99XInKj7D5ix2McmJ+dFB+ofR8RDAYRjUajqhos9txKbMtg51dh/NqtRkzf8sD09hMVQ3Ud82+/ivXF4ha/0OVFrNy+ipXbVwEAdfvb0f3MK4xPRORypudn5v/dlXsPXxzAiUo0pEBftPFatInp0yNNbz9RoRq7juLQ6TH4mjvzH7wDX3MnDp0eQ+PBzzA+EZGHmJ6fmf+3KndK5xyANlirZ86k3q50yZwe1etPPZRTOm1pS+b1Sy+9lPMZp3fujlM6yW6bp3SmJedv4ZPXv4+1T+8UFc/X2oXuZ15BQ8fhXY9zQ/xbU0OZn/n7SkRuVMiUzjQn5Wenxa91H1HOlM5KFXx2EbDgs6stmdebCz6ARd9uWPCVrphOibaXXfABwGriE9x+/R+xlvikoPPr27rRffoV1Ld1F3S86fFvjD+Zec3fVyJnYx9RXU7Lz06LX+s+opyCr9wpnXOpZ7HhQQ5i+vRI09tPVKj6tm4cOjMGqW/Ke6zUN6H7zFjBnaUb4hMRkTPzs5Pim65S+/Dxa1EPMr1oMr39RIWq29MMXV3Oe5yuLqNuT4vn4hMReZ1T87NT4puu3FU603c8CoAoNkb8Kq0TQKBKsakMpq9+aXr73ezq3/2o5HNnF+bw/p+uAwCOHz6GI62VvTnbafE/+y8v7Pp58u5HBV87ee8jNB3+XMHHuyE+EZlnpz7CafnZCfHz9RFpTszPTopvskpsyxBT1c9WIE5eIhIB8AU7rkWFM71oMr39tNWR1s6Kd8Imx0/evVH4sXdulNBhmh2fiNzDtPxsd/zdODE/Oym+ycqd0tkOIFSJhhQobOO1qAimT480vf1Eu1nZ9A2mr+UgOp94AZ1PvABfy8Gcz0r5ttP0+EREXmFafnZSfJNVYoTvWgViFOpDG69FRTJ9pMz09hPtJHnH+gazbm8r2r58Ci3HvwGpbwQANH/+cXwa/RUS705j/f4CVkr4ttP0+EREXnFkaMqo/Fzr+B/94FtFx3SiShR81bpvbzvz4IqdjmZ60WR6+4m2s7pwB22PnUXriW+irmlfzmdS34jWLz2F5ke/hoXLv8TSlXc8F5+IyCvSxUz6tdPzc63ju0VZ+/BRZZm0D18+Xt6nj/vwlS777105i7Z4TfYN+Zv34VNVrN9fgG9fYVumri0lULe3teD9rkyPz334iMzBPqI0u/UR2ZyWn50Q30l9RC334SPalun3xJnefqI0ESm4swQA3762ojY3Nj0+ERFZnJafnRbfZCz4qGpML5pMbz8REREREQs+qirTiybT209ERERE3saCj6rO9KLJ9PYTEVWDiPBR5oOIyA4s+MgWphdNprefiIiIiLyJBR/ZxvSiyfT2E5UjOTeL5Nws4xMReYzp+Zn5vzL78BEVzPR97kxvP7lfcm4WDZ1HKh7z1vlhAEDPc5OMT1sUun2Pl7fsScveuofI6UzPz8z/Fo7wke1MHykzvf3kbsuzf6x8zJt/YHyqCNPzp+ntJyqW6fmZ+d/Cgo9qwvRO0/T2k3sl3g1B19cqFk/X15D4fYjxqWJMz5+mt5+oUKbnZ+b/DSz4qGZM7zRNbz+50+rcTSxd+W3F4i1deQerWfc+MD5Vgun50/T2ExXC9PzM/L+BBR/VlOmd5nbtJ6q1xKU3sLaUgKqWHENVsbaUQOLSm4xPVeHG/G9S+4l2Ynp+Zv7fSrz2H+xkIhIJBAKBSCRS66bk7A9U6M345XDTjfzZ+PtVnOy/d1f/7keZ17MLc3j/T9cBAMcPH8OR1tUGi4QAACAASURBVM6KXtf0+J/9lxe2fV+a9qOhowf1HT3Wc2cPmrofRsPBB3OOS979GMuffIjVuVtIzt/C6rz1rMu7/+PVDfGzj+Hva3Eq1U+4Kf8X0v7sRVv4d644O/UR5TA9/xcSP7uPODr6Vs5nTs7PToh/Y/zJzOta/74Gg0FEo9GoqgaLPZerdJIjmL765eb2U+VcjH2A7/76Z1hKrgAA9jU04odf/zZO+h9h/FT8nejyIlZuX8XK7asAgLr97eh+5pWtx+k65t9+FeuL8aKu7Yb4VHtuy/+mtd/L3JD/y43v5PzshPhuwSmd5BimT49Jt58qZ3ZhLqczA4Cl5Aq+++ufYXZhjvFT8Qvha+7EodNjaDz4mS2fNXYdxaHTY/A1l/7Ns+nxqbbckv9Nbb8XuSX/lxvfhPxcy/huwYKPHMX0TpPf6FbW+3+6ntOZpS0lVzJTWBh/a/zNfK1d6D4zjoYDD+x4TMOBB9B9Zgy+lq6i22F6fHIGN+R/k9vvNW7N/6XEd3J+dkJ8N2DBR47DTpOocurbunHozBgaOg7nPbahoweHzo7B19btmfjkLKbnf9PbT97lxPzspPimY8FHjsROkwDrBvR9DY1b3t/X0Ijjh48x/g7x06S+Cd1nxlBfQgco9U15j3VDfHIe0/O/6e33Crfm/3LiOy0/Oy2+yVjwkWOx06QjrZ344de/ndOp7WtoxP/6+l9XZKUzt8Tfia4uo25PS9Fx6/Y0Q1eX8x7nhvjkTKbnf9Pb7wVuyf+Vju+k/OzE+KbiKp3kaFz9jE76H8G//tX3q7astRvi7yZ57yM0Hf5cUTGTdz8q/FjD45NzmZ7/d2o/OYcb8n+l4zspPzsxvqlY8JHjmd7pU/mOtHZWfO8iN8XfTfLOjRI6zBueiU/OZnr+36795Cym5/9Kx3dSfnZifFNxSicZgdNjiArjazmY83Mpo10rm87xtRxE5xMvoPOJF1wXn5zP9Py/uf1ETuak/OzE+KbiCB8Zw/RveonscGRoCp9Gf4XEu9NYv7+AlRJGu5J3rHPq9rai7cun0HL8G5B66z6R5s8/7qr4ZAbT8//m9hM5lZPysxPjm4oFHxnF9E6fqNqkvhGtX3oKzY9+DQuXf4mlK+8UHWN14Q7aHjuL1hPfRF3TPlfHT/zu50XHp9owPf+n2//P//zPtW4K0Y6clJ+dGN9ULPjIOKZ3+kR2qGvah/bHzqAl8P9AVSEiBZ2nqjh0dhy+fW2eiM+Czyym539T2kne5LT87LT4JuM9fGQk0+/pILKLb19bUZ2ZiOTtLN0Un8zD/E9UHU7Lz06LbzIWfGQsdvpERN7E/E9EVDgWfGQ0dvpERN7E/E9EVBgWfGQ8dvpERN7E/E9ElB8LPnIFdvpERN7E/E9EtDsWfOQa7PSJCpecm0VybpbxyRWY/4kKZ3p+Nj1+LbDgo7xM6jTZ6RPll5ybxa3zw7h1frgqnZrp8clMzP9E+Zmen02PXyss+Cgv0zpNdvpEu1u++YeN17N/ZHxyDeZ/ot2Znp9Nj18rLPgoLxM7TXb6RNvT9TUkfh/K/Jx4NwRdX2N8cg3mf6KdmZyfaxHfLVjwUV6mdprs9Im2WrryDlazpqmszt3E0pXfMj65CvM/0fZMzs+1iO8WLPgoL5M7TXb6RBZVxdpSAolLb275LHHpDawtJaCqno1P7sP8T5SfCfm5lvHdor7WDSDnS3ear732WqbTfPbZZ7F///5aN60gprefije7MIf3/3QdAHD88DEcae30VPzk3Y+x/MmHWJ27heT8LazOW8+6vP0/dpP3PsbNH52FNO1HQ0cP6jt6rOfOHjR1P4yGgw+6Nj65G/O/9zg9P9c6/mZOzs9OiO8WLPioIKZ3mqa3nwp3MfYBvvvrn2EpuQIA2NfQiB9+/ds46X/EM/FV1zH/9qtYX4wXdW1dXsTK7atYuX0VAFC3vx3dz7zC+GQ05n/vMCE/1zL+bkzPz8z/u+OUTiqY6dNjTG8/5Te7MJfTWQLAUnIF3/31zzC7MOeZ+I1dR3Ho9Bh8zaV/M+xr7sSh02NoPPgZxifjMf+7nyn5uVbxi2F6fmb+34oFHxXF9E7T9PbT7t7/0/WczjJtKbmSmSLjlfgNBx5A95kx+Fq6im6Hr7UL3WfG0XDgAdfHJ+9g/nc3k/JzLeIXykn52YnxTcWCj4pmeqdpevuJCtXQ0YNDZ8fga+su+Jz6tm4cOjOGho7DnohP3sL8T7Qzp+Vnp8U3GQs+Konpnabp7aftHT98DPsaGre8v6+hEccPH/Nk/HQHKPVNeY+V+iZ0nxlDfQkdrKnxqTJMyp/M/+5kYn62M34+TszPTopvOhZ8VDLTO03T209bHWntxA+//u2cTnNfQyP+19f/uiIrnZkav25PM3R1Oe9xurqMuj0tnotP5TMtfzL/u4+p+dmu+Pk4NT87Jb7puEonlcX01c9Mbz9tddL/CP71r75ftWWtTYyfvPtR4cfe+whNhz/nqfhUPhPzJ/O/+5iYn+2Mn48T87OT4puMI3xUNtO/KTW9/bTVkdZOPPnfgnjyvwWr0lmaFj9590bhx94p/Fi3xKfymZo/mf/dx7T8bHf83TgxPzspvslY8FFFmN5pmt5+ot2sbPoG09dyEJ1PvIDOJ16Ar+VgzmelfNtpenwqn8n5k/mfvMS0/Oyk+CbjlE6qGNOnx5jefqKdpL/1rNvbirYvn0LL8W9A6q37RJo//zg+jf4KiXensX5/ASslfNtpenwqn+n50/T2ExXqyNCUUfm51vE/+sG3io7pRBzho4oy/ZtS09tPtJ3VhTtoe+wsjgz/FK1f/O+ZzgwApL4RrV96CkeGf4q2r5zB2sIdz8WnyjA9f5refqJCmJafax3fLURVa90GShGRSCAQCEQikVo3BSKSef3SSy8Vff7i4mLmm9Kuri7jviktp/0vv/xy5jV/v4qT/ffu6t/9qIYtMctn/+WFzOujo2/lfKaqWL+/AN++toJirS0lULe3NefPYjemx78x/mTOtahwO/UTXs7/hWAfUTr2EaXZrY/I5rT87IT4TuojgsEgotFoVFWDxZ7LET6qCtO/KTW9/URpIlJwZwkAvn1tBXeWbohPlWd6/jS9/USlclp+dlp8k7HgK4CItIvIpIhcq3VbTGJ6p2l6+4mIasX0/Gl6+4mIsrHg24WI+EVkEsA8gCEA/ho3yTimd5qmt5+IqFZMz5+mt5+IKI0F3zZEZEBEZgBcg1XoURlM7zRNbz8RUa2Ynj9Nbz8REcCCLyM9mici8wCmAfQBiAII17Zl7mB6p2l6+4mIasX0/Gl6+4mIWPBtGIY1mtcOq8gLplbBma5pq1zE9E7T9PYTlSM5N4vk3CzjU0lMz5+mt5+oHKbnZ+Z/FnzZLgOYAtCrqv2qGk29P1fDNrmO6Z2m6e0n96tGp5acm8Wt88O4dX6Y8alkpudP09tPVArT8zPzv4UFX4qqhlR1WFVjtW6L25neaZrefnK35dk/Vj7mzT8wPlWE6fnT9PYTFcv0/Mz8b2HBRzVheqdpevvJvRLvhqDraxWLp+trSPw+xPhUMabnT9PbT1Qo0/Mz8/8GFnxUM6Z3mqa3n9xpde4mlq78tmLxlq68g9WsaTCMT5Vgev40vf1EhTA9PzP/b2DBRzVleqe5XfuJai1x6Q2sLSWgqiXHUFWsLSWQuPQm41NVuDH/m9R+op2Ynp+Z/7cSr/0HF0tEBpC1UqeqShWvFQkEAoFIJFKtSxTTlszrl156qerXW1xcxGuvvYY7d+6gq6sLzz77LPbv31/161ZKdvuz8ferONl/767+3Y8yr2cX5vD+n64DAI4fPoYjrZ0Vva7p8T/7Ly9s+7407UdDRw/qO3qs584eNHU/jIaDD+Ycl7z7MZY/+RCrc7eQnL+F1XnrWZd3/8erG+JnH8Pf1+JUqp9wU/4vpP0vv/xy5jX/zhVnpz6iHKbn/0LiZ/cRR0ffyvnMyfnZCfFvjD+ZeV3r39dgMIhoNBpN7SJQlPpqNIioWOlvStOd5muvvWZUp7+5/VQ5F2Mf4Lu//hmWkisAgH0Njfjh17+Nk/5HGD8Vfye6vIiV21excvsqAKBufzu6n3ll63G6jvm3X8X6Yryoa7shPtWe2/K/ae33Mjfk/3LjOzk/OyG+W3BKJzmG6dNj0u2nypldmMvpzABgKbmC7/76Z5hdKH/HFLfEL4SvuROHTo+h8eBntnzW2HUUh06Pwddc+jfPpsen2nJL/je1/V7klvxfbnwT8nMt47sFR/hqQER2mrP5Z/fv38cHH+z8jb3bmf5N6eZ2evnPshLe/9P1nM4sbSm5gvf/dL3sqTFujb+Zr7UL3c+8goaOwzse03DgAXSfGcMnr38fa58WN0ptevw0/r7Wlhvyf7Ht59+52nFr/i8lvpPzsxPip9X69/X+/fsln8sRPnIcflNKVDn1bd04dGasoM6soaMHh86OwdfW7Zn45Cym53/T20/e5cT87KT4puMIXw3sdLOliET27t0beOSRysztNpnp3/Sm8c+yPMcPH8O+hsYt32Lua2jE8cPHGH+H+GlS34TuM2Oob+0qOGa6A7x1/nno6vKux7ohfvYx/H11BtPzfzHt59+52nFr/i8nvtPys9Pi1/r3de/evSWfyxE+cix+U0pHWjvxw69/G/saGjPv7WtoxP/6+l9XZKUzt8Tfia4uo25PS9Fx6/Y05+0s3RKfnMn0/G96+73ALfm/0vGdlJ+dGN9UHOEjRzP9m14q30n/I/jXv/p+1Za1dkP83STvfYSmw58rKmby7keFH2t4fHIu0/P/Tu0n53BD/q90fCflZyfGNxULPnI80zt9Kt+R1s6K713kpvi7Sd65UUKHecMz8cnZTM//27WfnMX0/F/p+E7Kz06MbypO6SQjcHoMUWF8LQdzfi5ltGtl0zm+loPofOIFdD7xguvik/OZnv83t5/IyZyUn50Y//9v795i4zjOfIH/i1eJlqgRJYG6OLY1zNqJAyNHQzkXxMAiRyRiZ4Nkc0DasYScODgxJy8GAi8gQjGwQYJFpBEcJ0geDkhtADvAZiOTD4vdTfxAOgngrOHA4vghOLayDke2bMo2ZPOi2JRFUqrz0N3Dnp7u6cv0TFf1/H9Ag7eeb4pz+Wq+rupqXXGEj7Sh+5FeomY4MDaJvxZ/jZUXpnDj6hWsRRjtWr9s3KZtay92fPZ+bD/0RYgO4zyRbZ/4fKrikx50z//O9hOpSqX8rGJ8XbHgI63o3ukTNZro6ELvp76KbZ/8Aq68+G9YPf9c6BgbVy5jxz3H0Hv4K2jr7kl1/JX/+mXo+JQM3fO/1f7HH3886aYQeVIpP6sYX1cs+Eg7unf6RM3Q1t2DzD1HsT33d5BSQggR6HZSSuw9VkB7z46WiM+CTy+6539d2kmtSbX8rFp8nfEcPtKS7ud0EDVLe8+OUJ2ZEMK3s0xTfNIP8z9RY6iWn1WLrzMWfP6SWVqPfLHTJyJqTcz/RETBseDzN2j/QQiRTaohVI2dPhFRa2L+JyIKhgWfgxAiJ4QYEkKMCCEmAIw5dpkRQhw3/z7EAjB57PSJiFoT8z8RkT8WfDZm8TYHYAbAFKqLPQDIAiiYf58xv6eEsdMnImpNzP9ERLWx4LORUpaklCLkNpp0u8nATp8ouPXFBawvLjA+pQLzP1Fwuudn3eMngQUf+dKp02SnT+RvfXEBl87kcelMviGdmu7xSU/M/0T+dM/PusdPCq/DR750vM6Rztdp8jI7O4uJiQkUi0WUSiVkMhn09fVhZGQE+Xwe2Wz9p5MODw+Xv89kMgCAvr7NhWoXFxfL3y8vLwMA8vk8RkZG6r5vap5rb768+f3CK+jsO8D4lAppzf9EcdE9Pzc7flqw4CNfOnaaaer0l5eXMTo6itnZWQwNDWF8fBx9fX148cUXcfr06fI2NTVVd+E1Ozsb+jajo5zVrBN54zpW/jhd/nnlhWnc9InPQ7S1Mz6lQpryP1HcdM7PScRPC07pJF+6To9Jy/SewcFBzM7OYmpqCjMzMxgbG8PIyAgKhQKWlpbKI3FWUUhUy+r557Bhm6aysfgmVs//gfEpVdKS/4nipnN+TiJ+WnCEj3zpfKRU9yO9o6OjKJVKGBkZcR29y2QymJqaKk/FzOfzmJ+fr+s+s9ksxsfHAWxO27S899575e+tv8UxlZQaT0qJG1evYOX5s1V/W3n+V9hy2/9A29ZeCCFaMj6lj+75n6gZdMjPScZPCxZ85Ev3TlPX9heLRUxPG9MJTpw44bnf0NAQcrlc+dy+6enpuqZ2ZrNZjI25XZFEHwtXFvHSWxcAAIf2HcSB3j6fW6Qr/vq7b+DaO3/BxuIlrC9dwsaS8VVecx/hWH/vDbz5s2MQ3Tehc+d+dOzcb3zt24/u/o+ic/dHUhuf0k3X/E/RqZ6fk47vpHJ+ViF+WrDgo0B07zR1bP/JkyfL3+dyuZr7PvDAAygWiwCAs2fPtvQiKs+W/oRHn3kSq+trAICezi48cd9DOJK9q2XiS3kDS7/7OW58sOy/s/121z7A2tuvYu3tVwEAbTdl0P+1HzI+aU3H/E/R6JCfk4xfi+75mfm/Np7DR4Hpfk6Ebu23RveGhoZ897XvY90uKuucQB0tXFms6CwBYHV9DY8+8yQWrizWuGW64nftuRV7HzyF9m3Rjwy3b+vD3gdPoWv3LYxP2tMt/1N4uuTnpOKHoXt+Zv6vxoKPQtG909Sl/fbFV/xG94Dq8+hKpVLk+7ZfhkE3L711oaKztKyur5WnyLRK/M5dN6P/6Cm0b98Tuh3tvXvQf7SAzl03pz4+tQ5d8j9Fo1N+TiJ+UCrlZxXj64oFH4Wme6epQ/ut6ZkAsGvXLt/9M5lMxchcPQWfziN8VKlz537sPXYK7Tv6A9+mY0c/9h49hc6d+1oiPrUWHfI/UVJUy8+qxdcZCz6KRPdOU/X221faDFqA2Ufm6in47KxFYMbHxzE+Po7JycnYYjfCoX0H0dPZVfX7ns4uHNp3sCXjWx2g6Oj23Vd0dKP/6Cl0ROhgdY1P8VApf/pRPf9TNDrm52bG96NiflYpvu5Y8FFkuneaKrffXlQFnWJpLwydl1MIwrrNrl27UCwWMTw8jIGBAYyOjpYv7p7P5zEwMIDh4WElC78DvX144r6HKjrNns4u/Pi+b8ay0pmu8du2bIPcuOa7n9y4hrYt21suPtVPpfwZhMr5n6LRNT83K74fVfOzKvF1x1U6qS66r36mavsXFzdP0G72FMuTJ0+Wr8PnZXZ2FgMDA5iZmQm0qEwzHcnehd98/bGGLWutY/z1dy8G3/e9i+jed3tLxaf6qZQ/g1I1/0c1OzuLiYmJ8iV6MpkM+vr6MDIygnw+3xLXTNUxPzczvh8V87NK8XXGET6qm+5HSlVsf5QROvtIoP0C6UFZReby8jJyuRxmZmawtLQEKSXm5uZQKBSqis/h4eFIbW20A719+NIdg/jSHYMN6Sx1i7/+7uvB970cfN+0xKf6qZQ/w1Ax/4e1vLyM4eHhcj4eHx/H1NQUxsbGUCqVcPr0aQwMDNS9gnMQs7OzyOfz2LlzZ8Pvy4tu+bnZ8WtRMT+rFF9nLPgoFrp3mqq13z7CF5S9GAuy0IuXsbExzM3NYWhoqBwzl8vh+PHjuHDhQtWqoX6jgZS8NccRzPbtu9F37yPou/cRtG/fXfG3KEc7dY9P9VMpf4alWv4Pa3BwELOzs5iamsLMzAzGxsYwMjKCQqGApaWlch4fHR2tWAE6buPj4xgeHsbk5KSSBwLJoFt+Vim+zljwUWx07zRVbX+zOs5sNou5uTlMTEx47pPJZPDss89W/G5ycrLRTaM6WUc927b2Yuf//BYOjE1i+ye/gO2f/AIOjE1i5+f/D9q29gIA1iIc7dQ9PtVP1fwZlK7tHx0dRalUwsjICEZGRqr+nslkMDU1Vf45n883pB3FYhGnT5+uuF9Sk275Oen4acGCj2Kla6dpUaX99umZQUf77IVh1M42yDX/MpkMjh8/XvE7+2UkSD0bVy5jxz3HcCD/z+i9++8hOjYXBRAdXej91FdxIP/P2PG5o7h+5XLLxad4qJI/o9Kt/cVisTxN88SJE577DQ0NlXO7tfJy3B5++OHYY1Jj6Jafk46fFiz4KHa6dZpOKrS/3hU3G31y/gMPPFDxc5QpqNQcUkrsPVZA5nMPoq27x3O/tu4eZO45iv6jpyClbJn4FC8V8mc9dGr/yZMny9/7Hayz5+yzZ8/G2g7rcj3OA4GkD1Xzsyrx04AFHzWETp2mm6TbH/RSDHb2oqvRBZ8zfpT2UnMIIdDesyPw/u09OyCEaJn4FL+k82e9dGm/NVIXZKVk+z5xjvAtLy8jn8+jUChgYGCg/Hv2CXpSLT+rFl9nLPioYXTpNL0k2X57QRV0xU37SGCjC75MJlMxCtkKy30TUXDM/41lX3wlyFR8Z46O6zqqDz/8MIaGhjA2NhZLPCJqDBZ81FCqd5p+kmr/4OBg+fug58dZI3xBOv84WAVmNpvlCfpEVIX5v3Hs/UKQVZmdB+niKPhmZ2cxPT1dc6EvIlIDCz5qOJU7zSCSaP/hw4fL3587d853/1KpVC7AolwIPeyiK/YPC41a9Y2I9Mf83xjz8/Pl74MecLNPs4yj4BsdHUWhUHCd4cGDgERqYcFHTaFqpxlUs9ufy+XKHeby8rJv52yf3uNcUMXP9PQ0jhw5Euo21v25rdhJRGTH/B8/e58Q9Hy5ehcDsxsfH0dfXx/zP5EmWPBR06jYaYbR7Pbff//95e/9TrKfmZkBYBSKtaZ0zs7OVhWPIyMjWF5erriGkp9CoQAAFdd3onRbX1zA+uIC41MkzP/xsi/S1ezRtFKphNOnT3MqZwvRPT8z/7PgoyZTrdMMq5ntHx8fL39vX37baXl5uVwQnjlzxnOfgYEBDA8PY2BgoKqAHBkZwfj4eKCjvvl8HqVSCVNTU5Gmj1JjNaJTW19cwKUzeVw6k2d8ioz5Pz5RRujsI4FBFwNzMzo6irGxsZr5n6t0pofu+Zn538CCj5pOpU4zima1P5vNlo+gLi8vY3R01HU/6/eFQsFzdO/pp5+uGNlzFpDWeXiDg4MV00PtisUihoeH8fTTT2NqagojIyPh/iFqimsLr8Qf882XGZ9iwfwfjyjXPrWPBAZZ6MWNdc09a5YHpZ/u+Zn538CCjxKhSqcZVbPaPzY2Vi76pqenMTAwgNOnT2N6ehqnT5/GwMAAZmdnUSgUap5L4XfdvKGhIWQyGZRKJQwPD0MIUTEiKITA4OAgMpkMLly4wGJPYSsvTEPeuB5bPHnjOlb+uDkizPhUL+b/eNV7Pl6Y+8nn8zhz5gwXZWkRuudn5v9NLPgoMap1mmE1s+ibn58vF3Tj4+MYHR3FxMQERkZGKv7mZWhoqLxPLpdzPfdibm4Ox48fLy8YUyqVcO7cOWQyGRQKBczPz2NqaoodveI2Ft/E6vk/xBZv9fxz2LBNg2F8igPzf33sB+2CjvbZC8Moedy65h4P+LUO3fMz8/8mFnyUqKQ7zXq5tb8RstlsueiSUkJKifn5ec8lsd0UCgVIKTE3N+d6G+s+5ubmsLS0BCkllpaWyoUgL66uj5Xnf4XrqyuQUkaOIaXE9dUVrDx/lvGpIdKY/5vV/npX3Aybz3nNvdaie35m/q/WkXQDiKxO86mnnip3mt/4xjdw0003Jd20QJztp/gtXFnES29dAAAc2ncQB3rjXRBA9/hO6++9gTd/dgyi+yZ07tyPjp37ja99+9Hd/1F07v5I5f7vvoFr7/wFG4uXsL50CRtLxld5zf3Da5riU7LSlv+b1f4oi6LYRwLDFnz5fB65XM7zHG9gc7VowFjJc3JyEoBRkGYyGYyNjYVscXPonv/rja9yflYhflqw4CMlpK3Tp/g8W/oTHn3mSayurwEAejq78MR9D+FI9i7GN+N7kdc+wNrbr2Lt7VcBAG03ZdD/tR9W7ydvYOl3P8eND8KNFKQhPiUvbfm/Ge23F2xBV9y0jwSGKfjGx8fLi35ZC3z5KZVKFfvmcjklC7405P9646ucn1WInxac0knKSMv0HorPwpXFis4MAFbX1/DoM09i4Ur4VerSGj+I9m192PvgKXTtvqXqb117bsXeB0+hfVv0I8+6x6dkpSX/N6v9g4OD5e+LxWKg21gjfLWu1eqm1qieztKS/+uNr0N+TjJ+WrDgI6WkodOn+Lz01oWKzsyyur5WnsLC+NXxndp796D/aAGdu2723Kdz183oP3oK7dv3hG6H7vFJDWnI/81q/+HDh8vfnzt3znf/UqlUHuELe/3Uubm58rnjtTb7+X1DQ0Pl88CXlpbw7LPPhrrPZkhr/o8SX+X8rEL8NGDBR8rRvdMnUknHjn7sPXoKnTv3+e7buXM/9h47hfYd/S0Tn9Sie/5vVvut1ZQBY6qm/TqrbuyjdA888EDs7fGSyWTKG6lNxfysUnzdseAjJene6VM8Du07iJ7Orqrf93R24dC+g4zvEd8iOrrRf/QUOiJ0gKKj23ffNMQn9eie/5vV/vvvv7/8/fT0dI09NxdUyeVyNad0zs7O+haPXpp1PcC4pDX/1xNftfysWnydseAjZene6VP9DvT24Yn7Hqro1Ho6u/Dj+74Zy0pnaYnvRW5cQ9uW7aHjtm3ZBrlxzXe/NMQnNeme/5vR/vHx8fL3J0+e9NxveXm5XBCeOXPGc5+BgQEMDw9jYGDAt4D0E/TagElKS/6PO75K+VnF+LriKp2kNN1Xb6P6Hcnehd98/bGGLWudhvi1rL93Ed37bg8Vc/3di8H31Tw+qUv3/O/V/rhks1lMTEwgn89jeXkZo6OjmJqaqtpvdHQUgHEtVq/RvaeffrpiZO/kyZOhL7D+4osvlr+POkrYbGnI/3HHVyk/qxhfVyz4bTntAwAAIABJREFUSHm6d/pUvwO9fQ29dp3u8WtZv/x6hA7z9ZaJT2rTPf+7tT9O1qUO8vk8pqenMTAwgHw+j2w2i1KphImJCZRKJRQKBRw/ftwzjvMyDUGu82ctBLO4uIhisVgxKmgVoPl8Hn19fchms8qex6d7/o87vkr5WcX4uuKUTtKC7tN7iJqlffvuip+jjHatOW7Tvn03+u59BH33PpK6+KQ+3fO/s/1xGxsbw/z8fLmgGx8fx+joKCYmJjAyMlLxNy9DQ0PlfXK5XMWKm14GBgYwODiI4eHhiumllunpaQwPD2NwcBBHjhyJ8J9RElTKzyrG1xVH+Egbuh/pJWqGA2OT+Gvx11h5YQo3rl7BWoTRrvXLxm3atvZix2fvx/ZDX4ToMM4T2faJz6cqPulB9/zvbH/cstksCoUCCoVC5Bhhby+ljHxfpC6V8rOK8XXFgo+0onunT9RooqMLvZ/6KrZ98gu48uK/YfX8c6FjbFy5jB33HEPv4a+grbsn1fFX/uuXoeNTMnTP/1b7H3/88aSbQuRJpfysYnxdseAj7eje6RM1Q1t3DzL3HMX23N9BSgkhRKDbSSmx91gB7T07WiI+Cz696J7/dWkntSbV8rNq8XXGc/hIS7qc0yGE4BZio/i19+wI9dgKIXw7yzTFJ/3okv+JdKNaflYtvs5Y8JG22OkTEbUm5n8iouBY8JHW2OkTEbUm5n8iomB4Dh9pT+VzOv77X25Luglauf3Ya0k3gYg0onL+JyJSBUf4KBV4pJeIqDUx/xMR1caCj1KDnT5RcOuLC1hfXGB8SgXmf6LgdM/PusdPAgs+8qVTp8lOn8jf+uICLp3J49KZfEM6Nd3jk56Y/4n86Z6fdY+fFBZ85Eu3TpOdPlFt1958efP7hVcYn1KD+Z+oNt3zs+7xk8KCj3zp2Gmy0ydyJ29cx8ofp8s/r7wwDXnjOuNTajD/E3nTOT8nET8tWPCRL107TRU6/duPvYZv/+gdnL+4FlvM8xfX8JXvXsLtx15jfApt9fxz2LBNU9lYfBOr5//A+JQqKuR/IhXpnJ+TiJ8WLPjIl86dpgqd/m+LV/HlE5dw9AdvYX1DRo6zviHx9X96G18+cQmvvL5ZIKUpPjWOlBLXV1ew8vzZqr+tPP8rXF9dgZTRn1/d41P6qJD/iVSnQ35OMn5aCHaQ6hBCzOVyudzc3FzSTYEQovz99773PXzwwQfl6xzt2bNHu+scNbP93//+98vfd7YD67bZBp+5cwt+8djeSHGP/uAtnPvztfLP23sEPrwmUxXf7tXv/CzS/QDAwpVFvPTWBQDAoX0HcaC3L3IsHeL/zU8eKX9/6/h/Yv3dN3Dtnb9gY/ES1pcuYWPJ+Cqv1f6wK7pvQufO/ejYud/42rcf3f0fRefuj1Tsl6b4K8//a/n37A/DcfYTqlKt/7L3EXzNhWN/zXn1EarlZxXi2/sILyrmZ5XiA8m/XwcHB1EsFotSysGwt+WF1ykQ3S9um1T7/98vbsP7V2/g0/mLWL8OvPDyh/jzxTXccUtXqDjnL66Vi6XOduD3P70ZezLG2zdN8ePwbOlPePSZJ7G6bowi9nR24Yn7HsKR7F0tE1/KG1j63c9x44PlUPctr32AtbdfxdrbrwIA2m7KoP9rP2R80prK/Ze9gKH66ZCfk4xfi+75mfm/Nk7ppMB0nx6TVPu3bW3D7396c/nn8Yl3Q8f4ydRS+fs/TtxSLpbSGL8eC1cWKzpLAFhdX8OjzzyJhSuLLRO/a8+t2PvgKbRvi35kuH1bH/Y+eApdu29hfNKe7v0X+dMlPycVPwzd8zPzfzUWfBSK7p1mUu3fk+nAtq3GkdyXXwu/QMlvi1cBGKNj27ZWv23TFL8eL711oaKztKyur5WnyLRK/M5dN6P/6Cm0b98Tuh3tvXvQf7SAzl3ehXha4lPr0L3/otp0ys9JxA9KpfysYnxdcUonhaby9Jggkmr/h2v1z/3e0u1dFDE+OXXu3I+9x07h7X/9Lq6vvBPoNh07+tH/4A/RsaO/JeJTa1Gt//rvf7nNd5/bj70GwDjvee7Mra773Pm/X8PG9eAxdY1vxaLGUC0/qxZfZxzho0h0P1La7Pa/f/VGuTM7ktsa+vYfv9U4Z+6vqxLvrlSf7Jam+PU4tO8gejqrzy/s6ezCoX0HWzJ+x45+7D16CqKj23df0dGN/qOnAnWWaYlP8WD+bxyV8rOK8S065udmxvejYn5WKb7uWPBRZLp1mk7Nav/l5Q18On+x/PN3RneGjlH49u7y93/7yBt4/+qN1Mavx4HePjxx30MVnWZPZxd+fN83Y1npTNf4bVu2QW5c891PblxD25btLRef6sf83zgq5WcV41t0zc/Niu9H1fysSnzdcUon1UW16TFhNbr9uW+9jvevbk5VvPtj3aFXuASAj93Shc/cuQUvvPwh1q8DuW9dREc7sKVLpCp+HI5k78Jvvv5Yw5bN1jH++rvBC+r19y6ie9/tLRWf6sf83ziq5GdV49vpmJ+bGd+PivlZpfg64wgf1U2nI6VuGtl+e2f2mTu34MkT0a5hBwA/H+/H4Ts2px1sXE9f/Lgc6O3Dl+4YxJfuGGxIZ6lb/PV3Xw++7+Xg+6YlPtWP+b+xVMjPKse30y0/Nzt+LSrmZ5Xi64wFH8VCl07TSyPbf+dtXfiPk/vxi8f2orMj+kqUnR0Cv/zHffj3k/srznNIU3xqjDXHEcz27bvRd+8j6Lv3EbRv313xtyhHO3WPT/Vj/m8sFfKzyvEpON3ys0rxdcYpnRQbXabHeGlE+8OuZhbEx27pwv/9h8YtSqF7fKpmHfVs29qLHZ+9H9sPfRGiw5g6te0Tn8dfi7/GygtTuHH1CtYiHO3UPT7Vj/m/OXTPz8z/yTswNqlVfk46/sUf/a/QMVXEET6KlQ5HSmvRvf1EbjauXMaOe47hQP6f0Xv335c7MwAQHV3o/dRXcSD/z9jxuaO4fuVyy8WneOieP3VvP1EQuuXnpOOnBQs+ip3unabu7Seyk1Ji77ECMp97EG3dPZ77tXX3IHPPUfQfPQUpgy+ko3t8ipfu+VP39hNFoWp+ViV+GrDgo4bQvdPUvf1EFiEE2nt2BN6/vWcHhAh+Lo3u8Sl+uudP3dtPFJVq+Vm1+DpjwUcNo3unqXv7iYiSonv+1L39RER2LPiooXTvNHVvPxFRUnTPn7q3n4jIwoKPGk73TlP39hMRJUX3/Kl7+4mIABZ81CS6d5q6t5+IKCm650/d209ExIKPmkb3TlP39hPVY31xAeuLC4xPkeieP3VvP1E9dM/PzP8s+KjJdO80dW8/pV8jOrX1xQVcOpPHpTN5xqfIdM+furefKArd8zPzv4EFHzWd7p2m7u2ndLu28Er8Md98mfEpFrrnT93bTxSW7vmZ+d/Ago8SoXunqXv7Kb1WXpiGvHE9tnjyxnWs/HGa8Sk2uudP3dtPFJTu+Zn5fxMLPkqM7p1mXO0/f3ENX/nuJdx+7DXcfuw1fPtH7+D8xbXY2ql7fApnY/FNrJ7/Q2zxVs8/hw3bNBjGpzgw/xt0z8/Njk/NpXt+Zv7fxIKPEpXGTj+o9Q2Jr//T2/jyiUt45fXNDvK3xav48olLOPqDt7C+ISO3Tff4FN3K87/C9dUVSBn98ZdS4vrqClaeP8v41BBpzP9h269rfk4qPjWH7vmZ+b+aaLV/WGVCiLlcLpebm5tLuikQQpS//973vtfw+/vggw/w1FNP4fLly9izZw++8Y1v4Kabbmr4/cbF3n67//6X2zxvc/QHb+Hcn6+Vf97eI/DhNYl122yDz9y5Bb94bG+kNukY334E99Xv/Kz8/cKVRbz01gUAwKF9B3Ggty9Sm73oHv9vfvKI6+9F903o3LkfHTv3G1/79qO7/6Po3P2Riv3W330D1975CzYWL2F96RI2loyv8lrtD69piG/fh/1hOHH1E2nK/0Ha//3vf7/qdzrkZ9Xi2/uIeuie/4PEt/cRt47/Z8XfVM7PKsR/vfCl8vdJ9xGDg4MoFotFKeVg2Nt2NKJBRGFZR0qtTvOpp57SqtN3tt/P+Ytr5c6ssx34/U9vxp6M8XZ8/+oNfDp/EevXgRde/hB/vriGO27pCtUe3ePbPVv6Ex595kmsrhtHeXs6u/DEfQ/hSPauyDHTFt+LvPYB1t5+FWtvvwoAaLspg/6v/bB6P3kDS7/7OW58sBzqvtMQn5KXtvwfpv065uck48c9rTMN+b/e+CrnZxXipwWndJIy0jK9J4ifTC2Vv//jxC3lzgwAtm1tw+9/enP55/GJd0O3Rff4loUrixWdGQCsrq/h0WeexMKVxchx0xY/iPZtfdj74Cl07b6l6m9de27F3gdPoX1b9CPPusenZKUl/4dtv475Ocn4cUpL/q83vg75Ocn4acGCj5SShk4/iN8WrwIwjl5u21r9NtyT6cC2rcZ0qZdfC3/+gu7xLS+9daGiM7Osrq+Vp7DUI63xndp796D/aAGdu2723Kdz183oP3oK7dv3hG6H7vFJDWnI/2Hbr2N+Tjp+XNKa/6PEVzk/qxA/DVjwkXJ07/TD2NItPP/24Vr9c8V1j0/169jRj71HT6Fz5z7ffTt37sfeY6fQvqO/ZeKTWnTP/3G1X4f8nGR8ip+K+Vml+LpjwUdK0r3T9/PxW41zGv66KvHuSvU1Yd6/egMb5q+P5La2XHzLoX0H0dNZff5HT2cXDu07GDlu2uNbREc3+o+eQkeEDlB0dPvum4b4pB7d83+Y9uuYn5OOH5e05v964quWn1WLrzMWfKQs3Tv9Wgrf3l3+/m8feQPvX71R/vny8gY+nb9Y/vk7oztbLr7lQG8fnrjvoYpOraezCz++75uxrHSWlvhe5MY1tG3ZHjpu25ZtkBvXfPdLQ3xSk+75P2j7dczPScaPU1ryf9zxVcrPKsbXFVfpJKXpvnqbl4/d0oXP3LkFL7z8IdavA7lvXURHO7ClS+D9q5tTYe7+WHekFS51j293JHsXfvP1xxq2rHUa4tey/t5FdO+7PVTM9Xcv+u+UkvikLt3zv1f77XTMz0nGj1sa8n/c8VXKzyrG1xVH+Eh5uh/p9fLz8X4cvmNz2sHGdVR0lp+5cwuePBHtGkZpiG93oLcPX7pjEF+6YzD2axilIX4t65dfD3+bd4PfRvf4pDbd879b+93olp+Tjh8n3fN/3PFVys8qxtcVCz7Sgu6dvpvODoFf/uM+/PvJ/RXnOdx5Wxf+4+R+/OKxvejsiH5EU/f4FE379t0VP0cZ7Vpz3KZ9+2703fsI+u59JHXxSX26539n++10zc9JxafGUyk/qxhfV5zSSdrQfXqPl4/d0oX/+w+NO2lY9/gUzoGxSfy1+GusvDCFG1evYC3CaJd11LNtay92fPZ+bD/0RYgOY2rWtk98PlXxSQ+6539n+y265+dmx4/7wutUTaX8rGJ8XbHgI63o3ukTNZro6ELvp76KbZ/8Aq68+G9YPf9c6BgbVy5jxz3H0Hv4K2jr7kl1/JX/+mXo+JQM3fO/1f7HH3886aYQeVIpP6sYX1cs+Eg7unf6RM3Q1t2DzD1HsT33d5BSQohg06uklNh7rID2nh0tEZ8Fn150z/+6tJNak2r5WbX4OuM5fKQl3c/pIGqW9p4doTozIYRvZ5mm+KQf5n+ixlAtP6sWX2cs+Ehb7PSJiFoT8z8RUXAs+Ehr7PSJiFoT8z8RUTAs+Eh77PSJiFoT8z8RkT8WfJQK7PSJiFoT8z8RUW0s+Cg12OkTBbe+uID1xQXGp1Rg/icKTvf8rHv8JLDgI186dZrs9In8rS8u4NKZPC6dyTekU9M9PumJ+Z/In+75Wff4SWHBR7506zTZ6RPVdu3Nlze/X3iF8Sk1mP+JatM9P+sePyks+MiXjp0mO30id/LGdaz8cbr888oL05A3rjM+pQbzP5E3nfNzEvHTggUf+dK101Sh07/92Gv49o/ewfmLa7HFPH9xDV/57iXcfuw1xqfQVs8/hw3bNJWNxTexev4PjE+pokL+bwTd8zPzf/J0zs9JxE8LFnzkS+dOU4VO/7fFq/jyiUs4+oO3sL4hI8dZ35D4+j+9jS+fuIRXXt/sINMUnxpHSonrqytYef5s1d9Wnv8Vrq+uQMroz6/u8Sl9VMj/cVEhP6scn6LTIT8nGT8tBDtIdQgh3tu6dWvfxz/+8aSbgmKxmHQTiIiaKpfLJd0ErbCfIKJWknQf8corr+Dq1auLUspdYW/Lgk8hQogLAHoBvJZwU4iS8jHz6/lEW0FERCpiH0Gt7DYAV6SUB8PekAUfESlDCDEHAFLKwaTbQkREamEfQRQNz+EjIiIiIiJKKRZ8REREREREKcWCj4iIiIiIKKVY8BEREREREaUUCz4iIiIiIqKU4iqdREREREREKcURPiIiIiIiopRiwUdERERERJRSLPiIiIiIiIhSigUfERERERFRSrHgIyIiIiIiSikWfERERERERCnFgo+IiIiIiCilWPARERERERGlFAs+IiIiIiKilGLBR0RERERElFIs+IiIiIiIiFKKBR8REREREVFKseAjIiIiIiJKKRZ8REREREREKcWCj4iIiIiIKKVY8BEREREREaUUCz4iIiIiIqKUYsFHRERERESUUiz4iIiIiIiIUooFHxERERERUUqx4CMiIiIiIkopFnxEREREREQpxYKPiIiIiIgopVjwERERERERpRQLPiIiIiIiopRiwUdERERERJRSLPiIiIiIiIhSigUfERERERFRSrHgIyIiIiJqICFEVggxlHQ70sp8fI8LIUaSbouKOpJuAJFOhBBzAHIAhqWUs0m3h4iIiNQjhMgAOAxgGMAIgCyAZQA7k2xXWgghcjAe30EAQzAeXwCYNjeyYcFHFJAQIguj2AOAcQAs+IiIQhJCzGPzwxlgfAi2LDp273P8nPEJb8VaBDAtpRwP30LAHCUoAJiQUp6OEoMawyykTsB4DZ2VUirz4d583eRhFCJ+r1WKwHbgnUJgwUcUnP2Dw5AQIiulLCXWGiIiPU3D+LCeMb/ai796PyRnbF/fC3tjIcQYjELPirOrzvZQ/C5g8/kZEUKcjlrYN4A1ijdrfs/CJH7nAFifvXKozB/kQUgpk24DkRaEEM43i0qdDBGRlsxRkSmXP00CmIPx4c4a+VuG8WG/z/Z1AMYHP+eoSqCp9+aI0RiMUSNnwck8rxCzIJ9w/l5KKRJoji8hxAyM6YaWZSklp3TGyOWz2bSUcjSRxiiMI3xEAZidjNMYKkf9iIgoJCnltBDCKuTsCmFnUTgKgpq3tU2/40Ia+nAdARZCZKSUy25/S1gRfH01WhEcSfXFVTqJgsm7/C7D1aCIiGLhPHcvEinlpO37qoLPXMlvQgixBGNU0fowPg1jcQ0Viwba5Ha+3qyixR4QYVpxIwghhoQQx5NuR4PEkjvSjgUfkQ9zJSivo0cnmtkWIqKUivMDe61YMzBmZ1gjRZMABqSUo+b0T354VJhZxA/DGL1dhlEAcvqeByHEiLnIyQz4eaWlcUonkT8rSRaxuciAJSeEyEkpi81vFhERhVSEcd7fSQCTLiNDqo4UkckszAeSbofqzFFs+xRYHsxoYRzhI6rBPJnfmrZ5Ei4ni8N9uicREQUX94dRr8LtYSnlTinlaYWnARLFwXm+I1/vLYwFH1Ft1ujesnmtn0mXfcbMwpCIiJI3COCg2x9Y5FELcb7WeRmpFsaCj6g2a3XOSaD8YcG16Gtai4iIyJOUssTCjqgKp3S2MBZ8RB7M5b2tkTv7VE5O6yQiIiKVOQs8HgRpYVy0hcibdY29Wfvy3lLKohDCed2XrBBiKMhFfilZQogsNp+7YtDrfAkhhmAs2DNofl2G0aHOwfEaISIiCss6PaRBI9RKXCKCksGCj8iFeSkGazXOgssuE6ge6RsH0NCCzyw6RgEchtG+DIx5+UUAL8J91bmmxjYLKuuCxgX7dbFCtiUPYEhKuTPE7TIA7jdvuyilHHa0awKOi+AKIYZrFermSO84KldnddtvGsaCELF01GGfD/OakPbXqvW3RRirElqsUetpKeU4HIQQ9sfILYZ1+0FOmyOVCCGmAGTs73vdmO9j+/vVbRqe/b1Y9DvQKISYB1Dye1xsudv+vne730XznHZfZk4eA3A3jANt9oNlswCmohwotcV9AMb/FvnSDGaOtw7kHYbxuC7DyLezAE42MteZub4A20FkIQRs9z8R00rgdf8PjXo+Pe4rC/NzADb7wCKMx+Vs0NcgmaSU3Lhxc2wwLsgrASzV2Ee6bNkGtec4gCWP+3RuEzA+9DQlNoxEbBUbc479jwdsQw5GJzLlvE+f29W67xlHfK//MecReyzE42Jt82Ee+zifD/N/nApw2xnzdiM1/u9acWZgfABJ/H3KLT2b+bqqK5+a77/5OtvhzCMFBR6HmjnAJ96Qbd+aucnMpUHucy7A/5F15PMl87F1Pr7S/J1rHnbE8831IR7nrBlrydEOr7wX6XVg5nN7nCXH3yfieJ5rvB/sMcZc9slYWzOfz5D3VWubcvk/p5r5ntVlS7wB3LiptpnJz0ocngWLR6KO9cMBqouOeTOZzrgkOfvmm2zrje14nLy2mgWfS2dYtdW4rVtHU/UhwOw8ahVBWUfcjCP2GDaLqgyMwmqkRocU9YNBbM91jccmVDFqtsl+e9cikRu3ejfEU/AtIUAx4hMj0YLPbIN1OSC39/CS+bdA72XH41r1gb/G/Tvf+xIBDybCKKTKedgjR7nF9zoIFSjXh3h8jzva5+wDch6vxyUzF8+b31f0KwHuS8JW8HncR93/J4wi36v9Ve32y+1xP58+rzv756o5876Pm19nPNru3FjwuT2+STeAGzfVNkdy8+zcYBQSVQk1pjZkHAm74OyUbPtVjUQ1KzY2p7Z6jQj5FXwjthiunZ/P42+dj+dWOFoFX61iqeo5RuUR8ZofkOAxcpj0c222K/Bj6fP8WLfnqB63hm0e7//ABZ8tH2tf8Nna4lb0BX4forqPCvXYoPKglm+xYd6f/fHzy/9DLv/fkMt+Y9j80O9W/AUu+ByvM7/R0aCjTJ6x4FLwofKg4oz5PGfN/a3ZLl6FjWefZN7Or7/z2tyKuIY8nwEep6oi3OV9Uev/ZMHn9rgl3QBu3FTbbInWN2nA/UNKXaMgZpK1J7OgCdPqnDynNDU4tluREWhKp8v9hC5S4DLNx/b8FLA5Mllx9NYljtVpBSre4f6hLNBroMHPh9uHlUDxbTHsR1vrmqrKjVutzSOXjpnvxyHzfWudM5S1/Txkflgsf4Cusx3KFHxme5wfbAMXbXCfhRKmiLY/J35TLjOoLFICfeh2yVO+U3JRXQwFHfkqOG4XZLTSrfCac2wzXrHgfjDSGmXzzMeoPhDo+/iY+1vtccv/c+bvq7aknk+X/zPMAQ2vUXAWfG6PV9IN4MZNpQ2V0xKCTIt0SziRjzC7JNnAxSN8jnA3MrZtv3oLvqppISFu63U0ttY0oaqiDpsFX+C2o/pDme+HxEY/H3AvwEON0oX5f7hxq2dD+OltXlvaCr6qgiHEbd0en8D/jy0/BRndcz5/QaecuuUpv5kVzvsK0j7n/QR6HNwef4Q4cOZx+yUELLzhXnBGvW2gKb3NfD4d9xP6sxPcZ1qx4HPZeB0+okrWqoUlGWBVLGmsEuVc+SpnrvIZxRQ2V0EsyhCrUMnNywJ4XVy1kbEt9a4CFveFYSdr/J+jAB52/lIaK4yNAgizuqhzVbKaK3qaGvp8mK9f52v4/qD3Ya5cZzkZ9HZEFKuqvGCu5FmTEOK4x5/GPH7vvP0QNvNT1Wq+jn2tkVjLtAy4qqWZp5z7+q24GaWfcV4rdz7g7dz6gXpXgR2VwS/j4/bYR/18EUiznk+X+6n5OvO4P2slU/LBgo/IZLvOGuB+KQYvbh1C6Auxm524Pfm5XeDdzzJcOsNGxlaIW/Hj2YFIKUteRZaUMnAHZ3J+ePC7hEOzng9n3EyQD4sm6zV8OuRjQRSXYQA7AeyUUgr7Zv0ewACMD5Sp/NBnfqB1HrgJUnBY719n/5Qx+zo/1of0YoCDn87+biZAfDtn8ROkfWE5D3YFKrg8cl/G5XeByXCXLXja5XdBDijWo1nPp71/KoV8XCgkFnxEm8rFgQx37Ti30Y8x6wKqITiTbJTkd1C6X4+okbFVtZxgoeL33Dfl+fB4HfsejDBHqK2jyBzdo6SUpJSu72Pr97YDN9Z7oc+5bwo480PNkXrbwctlKWUe1QVjkAOS1khgzfe/ea0054hT2JkaVcWXT/8ZZSaIM16YGM7Hr55+JdRtPfqwXXXcf03Nej5dDjyy2GswXnidCOUkZx2FCnWhcCnlshBiFtVHscYAnA54/xnn7UNM+ahoSzNjKy70/xiE+WEqh8oLz4a5fbOfj0lUTuMaEkJkfG5vfSAMO9JJlAgzDyvxWrUuAB/2dtL7wuhnYZwLZskIIXI1Rt6sg5dWsWathGwZqZUDbB/GlwNMNXebXhj2eXDLf30R4rgy+3enLKoLuaCCTgeNSwmNH9WzNOv5dB50mAt5HxQSCz4igz35jDnOX6onZqCCD9XFYpwfXBoZW2WxnA9ojnYNwZhGFcdUo2Y/HwVUn7fjeTDCLEgDHd0nUswi6pxuVy8zXwSdNm3nOcIhpSyaxaz9f3sALgWL28FLKeWkEMI5vbvWAckHzK9B3v9uhciMEML6fhnG8+LMc9b/0gf35yy287mllCVbeyx3w+X8SA/O/9FtmmUjNbPPbtbzedjn7xQzFnxEBq8T3OuRFUIMBZyX3sijd806Mpgq5lHuArwfvyKAc9g8Mhn0PLymPh/mhx3nCHStgxFWsRfk3B0ilTRzJMTLiYi381uw4mlUHrgZ8biN9btJxwjeNCoL0Vo5wNovyGwXv+mFGXiSvoIfAAALSElEQVQX4Vb7SrZtHuZU3gD3HYbzteH1+FUwC2h7+9M+66FZz6czRpofUyWw4KOW5xjNG4564rAZx/mhfxzB5qYPOH6O8yh1I2OnkhBiBu4jcZMAzjoLoYCLIFiSeD4mUPn/ZGtMCbNGuzm6R1qpMSWymaKM7gU5uDKFyoIv6zEt09rHufDYSUfbXHOArT90Foxe3ArsQQUPFk2j8sBuVggxFuB8ffvjuAyXlZ1TpuHPp8cUW34uaTAu2kK0eZRvuZ5Vojw6jiGP5OZUtdBAhEVfkoidOkKIOVQXe3kp5U4p5XgMHV/Tnw+Py4dUjUQ4FnsIfJkIIjI4VxMNuA0GiOvWN1Us3mK7FMOs87xgM285z61yG420Fr8JulK121Q85RbOkVKOozoHTtS6hJJZ/FpFcglG4ZP2kaikns+kR+ZTjwUftTTHpRjiGNGIeokGt5OcnXPco2pk7FQRQhRQfdL6aMhVW/0k9Xw4X98jLoUmR/eI1OUs+pyr9FrvX69izTkDpWI00nb+XzHEQlJuBZCqH95HUd3eOSFEufATQmSEEEPmwjvW4zUNo9hryEJgimnG8+lWVDpnvoSh3AEGFbHgo1Znn8Mfx4d6t/O4giwA857L7+KantTI2GnjfK5mGzDSldTz4fb6Lo8QmMVfmHN3iKi5phw/l2ci2A5e1rqeWdX72nFKQ5QDPm4rVtbz4b1hzMflIKoL5zEYhZ8EsATjunMj5n7DUsrRFhjZszT8+fR4LOtZEI0zlgJgwUcty7GaWSwnYpvTZpxT/oJc7Nqtg45yLkizYzs5j9yFvV7Q3XE1JCzzCK+z44hyQXQ/zXw+yszXt7N4tR/wCHvuDhE1V9XqkLa+xXove07F9MgBFStUm/uFOch1zuV3caxy3RDmtRuHpZQCttM5YOTlWRiPTx7AgLlfq10frlnPp3O0NBvw9Bc3HOELgAUftTL7h904P9i7xap5PoRZKDo/ZGcDFIq+GhnbRdX9hLx9HJc9iMqtrbEvPNDk58PJeeTefr/W+TxBz90hihM/tPkwCzZnThq2H7wMMP3c2T/lhBA5c4Qwg+CXKrDa5JbPMiEXsmo6c2SzAKPwOGgWd9Zo3mSLTN+s0sTn0+115rtqqpPtdUs+WPBRK7OOWtW1WIsLt2v0BPlA79ZRn4mhPY2Obecc4Qtc8JkdsOcJ9AHU+4HRbVQraEcStqNq1vNRwWPhhoKt06xa7IGIlOLsq+6H7VIMfjc2+zpnrstjc6QvysFPtz6vkQeO6sr1tvPzWmUhlrCa8XzOuPxuLMIoXyNm4aQSCz5qSbbVzICYL6Jqdh5uBaTf9ZlOwv3ImltiDKuRse2c95ELksDN6ZQTCHYJi0ZxK3R8j2qaHx6ci674fSBp1vPhxtlBZrF5bhBH9ygpbgdXkjhy77xP1UYPzjp+zsD7UgxenCP998OYVh714Kfb/eZcLvaeKHNBlnlsTqFP+zX1nIKei9fw59N8nbnNoAncB5p9r6oLBCmHBR+1HHNxCntCm/Patw7Ok+sBI2F6FhBmx+N2jZ8hIcRMPUv3NzK2g1vRVLOTMEc+n4WxglrV4xaibc79Qh0F9hjZKnjdvzkNah7GqKbzsa3Z5iY+H27cRgEyqL3YA1Gjub1fk/gw57xPpT5Qeky5A8KNzjtzgJVvIh38NO/XLa+MmR/KAxFCHBdCLDkWknETNdcX4Lj4ehMuUeQ8jz2O+wsaw/l6cJ1l5HwMmvh8uvWBWSHEnN/zYh4cHTHb6fV6JjspJTduLbXBOIIkbVuhAfcx5LgPa5sHkPG57XGP20rzb1mP21mjZLLGPg2L7fN/L8HobEdgdLg5mCujmX8fqtG+kYCP+ZLLbWs+1gFeG1bbRxz/45S9beb/5byd5+PUrOejxv1OudzfWJLvS26tu3m8fySAmSa3o+DRjqGkHyNHOydc2hgoT9piuOW6XJ3tcssrVg497pWPzb7Ayt/zAe4nUq639TfObc5s+0SA7XiY14PHfYZ6nF1i+D5GNZ6POfP9NmT+L/MA5pJ6Pmu856zPDFnbvlnzfq3Yxz3eD0tJvj9V3YT5YBGlljmlcBxGsjgM76M/1vlNMzLkddfMI1iD5n1YWy2zMEZUXK/RZ8arNTK2bLZ10eX+ZqWUnsv8NzK2GX8GwRdfWQZwRJoXMzen2rpNJ7Gem0XrMTOvmZeF8XwGeV4XYXQ+p2u0PYdgI74lGMt1l8zbuT2mJfO+FwFMSI8Ltjf6+fC4zyE4ps5IY9U6ooZzvHf98uUyjJUDl2G8BwoyhvNMzelp1siQ1YZaIwPW+9B6L87I+C/ZEojL+3dZSrkzZIwRVM6oCB3DI+4Eaq/qaD2OwObzb6nIq7aYQXJ9xevErW8N0LYwSjCu0VqR1818Pgz/17Z1LuUigHFZY2qpEGIO1ee3l2yb62vR5Tn2Mlijf4r9+YxwH27KK6iao47O0Uv766EkpQy9IEzqJF1xcuPW6A1GovQaRXHbpiLch9eRML/N86gkNs+tChNvplbMZsQ243sdSbVvE8548D7aV95s+7od5fXbghw99hpt8Hx9oPZInYTP0fdGPx8e9zlvfy6Sfp9ya53N8doLu8Uy2lbH/SvxnnG05XjEGPYcGttMFxh9bpA+wNrmauXIKLneI04G7iOb9WxDjvuIEt9v1o/fY+n53MG/X/F9P8X9fHrcx0jA53kJjlktAR5zjvhJjvARKc8coRyBcdTQfsTQOrJ2DkaCfVqGPAG9wbGHYKz8lrPFnYax6MBs2HjNZD4uVtutI8olGB/yPEcIY7rfhjwfLvdlH00dkFydk0gbjpkUO6PkA3PkzFrAzHOUJypbHrVWAc5ic1SrBOODetOv+2nO5IhrwY+SlFLJC81bzL7YmuVkPQclGCOLgc/bbsbzaY5KDsPod+2j7kUY/V/N0VDyxoKPiKgF2aaSRpoWSkSkG7P4KcA4mFcyvz9nfg97MWEuHNIHo/AYhjHt0G066ahMaHovUVAs+IiIWpDtvJDhMEd5iYh0Y47qFbA5KnpaRjivy+M880ixiJqJBR8RUYsxp+bMQ4PpSERE9XBZvGRaSjlaRzznIiqcJUHK43X4iIhaj7WCHS+0TkRp58xz9Y7GOWdE8JwyUh4LPiKi1nMcxjLsoS4/QkSkE/M8PPviLMUYFqh60fEzF7wi5bHgIyJqIeY5KADAYo+I0u6w4+c4irM+x88zrnsRKYQFHxFRizCPdp8wfzyZZFuIiDQ1aPt+mYtekQ5Y8BERtY4zMJYVb/q1r4iIEuAc0Yvj2nv3277ngTPSAlfpJCJKEXMUD86CznbdPSDihZqJiHQjhJhHZaE3EPU8PsfF6otSysFa+xOpgiN8RETpUgCwJIQYE0JkhBBZIcQENou90yz2iKiFOFflnHDdy4d5eQer2CsBOFJPo4iaiSN8REQpIoRYgjFt0w2PSBNRyzEPeo3ZfjUppcx77e9ye/vIXgnAIA+ckU44wkdElBJCiBy8i71l8Ig0EbUgs7g7bfvVmBBi3hy1c2XOkBgzp4Raxd5pKeUAiz3SDUf4iIhSwnGent0kgHF+SCGiVmYeFCsAGHL8qWTbsrbNMgmgEMM1/IgSwYKPiChFhBBZbH6YKQE4x0KPiGiTmSdHANwNIAfj2nrW7IgSjBkR52BcY2+WOZR0x4KPiIiIiIgopXgOHxERERERUUqx4CMiIiIiIkopFnxEREREREQpxYKPiIiIiIgopVjwERERERERpRQLPiIiIiIiopRiwUdERERERJRSLPiIiIiIiIhSigUfERERERFRSrHgIyIiIiIiSikWfERERERERCnFgo+IiIiIiCilWPARERERERGl1P8HrBv1Xjw0+ioAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 410,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Relative improvements on D^w (type) \"\"\"\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.2  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "m1 = [2.0, 1.5]\n",
    "m2 = [0.5, 0.4]\n",
    "m3 = [1.6, 1.6]\n",
    "m4 = [3.1, 2.9]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4 = np.array(m1), np.array(m2), np.array(m3), np.array(m4)\n",
    "l1, l2, l3, l4, = [[f'{p}' for p in m] for m in [m1, m2, m3, m4]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-3), y1, width, zorder=3, \n",
    "              hatch=_hp[1], edgecolor='black', linewidth=1.5, color='tab:gray',\n",
    "              label=r'TCN-$\\mathcal{N}_v$')\n",
    "bar2 = ax.bar(x + (width/2)*( -1), y2, width, zorder=3, \n",
    "              hatch=_hp[6], edgecolor='black', linewidth=1.5, color='goldenrod',\n",
    "              label=r'TCN-$\\mathcal{N}_s$')\n",
    "bar3 = ax.bar(x + (width/2)*( 1), y3, width, zorder=3, \n",
    "              hatch=_hp[8], edgecolor='black', linewidth=1.5, color='palevioletred',\n",
    "              label=r'TCN-$\\mathcal{N}_p$')\n",
    "bar4 = ax.bar(x + (width/2)*( 3), y4, width, zorder=3, \n",
    "              hatch=_hp[-1], edgecolor='black', linewidth=1.5, color='tab:blue',\n",
    "              label=r'TCN')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "autolabel(bar1, l1)\n",
    "autolabel(bar2, l2)\n",
    "autolabel(bar3, l3)\n",
    "autolabel(bar4, l4)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'Accuracy', r'F1-weighted'])\n",
    "ax.tick_params(axis='x', which='major', pad=15)\n",
    "\n",
    "ax.set_ylim(0, 6)\n",
    "ax.yaxis.set_ticks(np.arange(1, 6, 1))\n",
    "# ax.set_yticklabels(['10','20', '30', '40',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=26)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'Interval $\\Delta$ (month)', fontsize=24)\n",
    "ax.set_ylabel(r'Improvement (\\%)', fontsize=22)\n",
    "ax.legend(fontsize=18, loc='upper right')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'performance-ablation-dm.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 410,
       "width": 446
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Relative improvements on D^w (relation) \"\"\"\n",
    "# _hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.2  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(6, 5.5))\n",
    "\n",
    "m1 = [1.7, 3.8]\n",
    "m2 = [0.1, 0.3]\n",
    "m3 = [1.4, 3.5]\n",
    "m4 = [2.5, 5.1]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4 = np.array(m1), np.array(m2), np.array(m3), np.array(m4)\n",
    "l1, l2, l3, l4, = [[f'{p}' for p in m] for m in [m1, m2, m3, m4]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-3), y1, width, zorder=3, \n",
    "              hatch=_hp[1], edgecolor='black', linewidth=1.5, color='tab:gray',\n",
    "              label=r'TCN-$\\mathcal{N}_v$')\n",
    "bar2 = ax.bar(x + (width/2)*( -1), y2, width, zorder=3, \n",
    "              hatch=_hp[6], edgecolor='black', linewidth=1.5, color='goldenrod',\n",
    "              label=r'TCN-$\\mathcal{N}_s$')\n",
    "bar3 = ax.bar(x + (width/2)*( 1), y3, width, zorder=3, \n",
    "              hatch=_hp[8], edgecolor='black', linewidth=1.5, color='palevioletred',\n",
    "              label=r'TCN-$\\mathcal{N}_p$')\n",
    "bar4 = ax.bar(x + (width/2)*( 3), y4, width, zorder=3, \n",
    "              hatch=_hp[-1], edgecolor='black', linewidth=1.5, color='tab:blue',\n",
    "              label=r'TCN')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "autolabel(bar1, l1)\n",
    "autolabel(bar2, l2)\n",
    "autolabel(bar3, l3)\n",
    "autolabel(bar4, l4)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'Accuracy', r'F1-weighted'])\n",
    "ax.tick_params(axis='x', which='major', pad=15)\n",
    "\n",
    "ax.set_ylim(0, 6)\n",
    "ax.yaxis.set_ticks(np.arange(1, 6, 1))\n",
    "# ax.set_yticklabels(['10','20', '30', '40',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=20)\n",
    "ax.xaxis.set_tick_params(labelsize=26)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'Interval $\\Delta$ (month)', fontsize=24)\n",
    "ax.set_ylabel(r'Improvement (\\%)', fontsize=22)\n",
    "ax.legend(fontsize=18, loc='upper left')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'performance-ablation-dw.pdf'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/.ipynb_checkpoints/plot-performance-dw-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import collections\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "''' Font type hack '''\n",
    "'''\n",
    "Link1: https://tex.stackexchange.com/questions/18687/how-to-generate-pdf-without-any-type3-fonts\n",
    "Link2: http://phyletica.org/matplotlib-fonts/\n",
    "'''\n",
    "# # plt.rcParams['text.usetex'] = True\n",
    "# plt.rcParams['pdf.fonttype'] = 42\n",
    "# plt.rcParams['ps.fonttype'] = 42\n",
    "# plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "\n",
    "''' Render Latex '''\n",
    "'''\n",
    "Link: https://matplotlib.org/tutorials/text/usetex.html\n",
    "'''\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [\"Palatino\"],\n",
    "})\n",
    "\n",
    "%config InlineBackend.figure_format = 'retina' # render double resolution plot output for Retina screens\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 374,
       "width": 873
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" Accuracy scores \"\"\"\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.08  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "m1 = [0.867, 0.878]\n",
    "m2 = [0.902, 0.922]\n",
    "m3 = [0.913, 0.926]\n",
    "m4 = [0.882, 0.864]\n",
    "m5 = [0.898, 0.869]\n",
    "m6 = [0.946, 0.954]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4, y5, y6 = np.array(m1), np.array(m2), np.array(m3), np.array(m4), np.array(m5), np.array(m6)\n",
    "# l1, l2, l3, l4, l5, l6 = [[f'{p*100:.1f}' for p in m] for m in [m1, m2, m3, m4, m5, m6]]\n",
    "l1, l2, l3, l4, l5, l6 = [[f'.{f1*1000:3.0f}' for f1 in m] for m in [m1, m2, m3, m4, m5, m6]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-5), y1, width, zorder=3, \n",
    "              hatch=_hp[2], edgecolor='black', linewidth=1.5, color='tab:purple',\n",
    "              label=r'\\textsc{Table2Vec}')\n",
    "bar2 = ax.bar(x + (width/2)*(-3), y2, width, zorder=3, \n",
    "              hatch=_hp[5], edgecolor='black', linewidth=1.5, color='tab:brown',\n",
    "              label=r'\\textsc{TaBERT}')\n",
    "bar3 = ax.bar(x + (width/2)*(-1), y3, width, zorder=3, \n",
    "              hatch=_hp[4], edgecolor='black', linewidth=1.5, color='tab:olive',\n",
    "              label=r'\\textsc{TURL}')\n",
    "bar4 = ax.bar(x + (width/2)*( 1), y4, width, zorder=3, \n",
    "              hatch=_hp[0], edgecolor='black', linewidth=1.5, color='tab:green',\n",
    "              label=r'\\textsc{HNN}')\n",
    "bar5 = ax.bar(x + (width/2)*( 3), y5, width, zorder=3, \n",
    "              hatch=_hp[3], edgecolor='black', linewidth=1.5, color='tab:cyan',\n",
    "              label=r'\\textsc{Sherlock}')\n",
    "bar6 = ax.bar(x + (width/2)*( 5), y6, width, zorder=3, \n",
    "              hatch=_hp[-1], edgecolor='black', linewidth=1.5, color='tab:blue',\n",
    "              label=r'\\textsc{TCN}')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "autolabel(bar1, l1)\n",
    "autolabel(bar2, l2)\n",
    "autolabel(bar3, l3)\n",
    "autolabel(bar4, l4)\n",
    "autolabel(bar5, l5)\n",
    "autolabel(bar6, l6)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'Column type $\\mathcal{C}$', r'Pairwise column relation $\\mathcal{R}$'])\n",
    "ax.tick_params(axis='x', which='major', pad=15)\n",
    "\n",
    "ax.set_ylim(0.825, 0.975)\n",
    "ax.yaxis.set_ticks(np.arange(0.85, 0.974, 0.025))\n",
    "# ax.set_yticklabels(['85.0','87.5', '90.0', '92.5', '95.0', '97.5'])\n",
    "ax.set_yticklabels(['.850','.875', '.900', '.925', '.950', '.975',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=19)\n",
    "ax.xaxis.set_tick_params(labelsize=22)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'Task', fontsize=24)\n",
    "ax.set_ylabel(r'Accuracy', fontsize=22)\n",
    "ax.legend(fontsize=20, loc='upper center')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'performance-dw-acc.pdf'), bbox_inches='tight', dpi=200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 374,
       "width": 873
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\"\"\" F1-weighted scores \"\"\"\n",
    "_hp = [ \"/\" , \"\\\\\" , \"|\" , \"-\" , \"+\" , \"x\", \"o\", \"O\", \".\", \"*\" ]\n",
    "width = 0.08  # the width of the bars\n",
    "fig, ax = plt.subplots(figsize=(12, 5))\n",
    "\n",
    "m1 = [0.859, 0.867]\n",
    "m2 = [0.895, 0.914]\n",
    "m3 = [0.906, 0.918]\n",
    "m4 = [0.880, 0.852]\n",
    "m5 = [0.884, 0.853]\n",
    "m6 = [0.933, 0.941]\n",
    "\n",
    "x = np.arange(1, 3)\n",
    "y1, y2, y3, y4, y5, y6 = np.array(m1), np.array(m2), np.array(m3), np.array(m4), np.array(m5), np.array(m6)\n",
    "l1, l2, l3, l4, l5, l6 = [[f'.{f1*1000:3.0f}' for f1 in m] for m in [m1, m2, m3, m4, m5, m6]]\n",
    "\n",
    "bar1 = ax.bar(x + (width/2)*(-5), y1, width, zorder=3, \n",
    "              hatch=_hp[2], edgecolor='black', linewidth=1.5, color='tab:purple',\n",
    "              label=r'\\textsc{Table2Vec}')\n",
    "bar2 = ax.bar(x + (width/2)*(-3), y2, width, zorder=3, \n",
    "              hatch=_hp[5], edgecolor='black', linewidth=1.5, color='tab:brown',\n",
    "              label=r'\\textsc{TaBERT}')\n",
    "bar3 = ax.bar(x + (width/2)*(-1), y3, width, zorder=3, \n",
    "              hatch=_hp[4], edgecolor='black', linewidth=1.5, color='tab:olive',\n",
    "              label=r'\\textsc{TURL}')\n",
    "bar4 = ax.bar(x + (width/2)*( 1), y4, width, zorder=3, \n",
    "              hatch=_hp[0], edgecolor='black', linewidth=1.5, color='tab:green',\n",
    "              label=r'\\textsc{HNN}')\n",
    "bar5 = ax.bar(x + (width/2)*( 3), y5, width, zorder=3, \n",
    "              hatch=_hp[3], edgecolor='black', linewidth=1.5, color='tab:cyan',\n",
    "              label=r'\\textsc{Sherlock}')\n",
    "bar6 = ax.bar(x + (width/2)*( 5), y6, width, zorder=3, \n",
    "              hatch=_hp[-1], edgecolor='black', linewidth=1.5, color='tab:blue',\n",
    "              label=r'\\textsc{TCN}')\n",
    "\n",
    "def autolabel(rects, labels, _x_offset=0):\n",
    "    \"\"\"Attach a text label above each bar in *rects*, displaying its height.\"\"\"\n",
    "    for i, rect in enumerate(rects):\n",
    "        height = rect.get_height()\n",
    "        ax.annotate(labels[i],\n",
    "                    xy=(rect.get_x() + rect.get_width() / 2 + _x_offset, height),\n",
    "                    xytext=(0, 3),  # 3 points vertical offset\n",
    "                    textcoords=\"offset points\",\n",
    "                    ha='center', va='bottom', fontsize=19)\n",
    "\n",
    "autolabel(bar1, l1)\n",
    "autolabel(bar2, l2)\n",
    "autolabel(bar3, l3)\n",
    "autolabel(bar4, l4)\n",
    "autolabel(bar5, l5)\n",
    "autolabel(bar6, l6)\n",
    "\n",
    "ax.xaxis.set_ticks(list(range(1, 3, 1)))\n",
    "ax.set_xticklabels([r'Column type $\\mathcal{C}$', r'Pairwise column relation $\\mathcal{R}$'])\n",
    "ax.tick_params(axis='x', which='major', pad=15)\n",
    "\n",
    "ax.set_ylim(0.825, 0.975)\n",
    "ax.yaxis.set_ticks(np.arange(0.85, 0.974, 0.025))\n",
    "ax.set_yticklabels(['.850','.875', '.900', '.925', '.950', '.975',])\n",
    "\n",
    "ax.yaxis.set_tick_params(labelsize=19)\n",
    "ax.xaxis.set_tick_params(labelsize=22)\n",
    "ax.grid(axis='y', which='both', zorder=0, alpha=0.7)\n",
    "\n",
    "# ax.set_xlabel(r'Task', fontsize=24)\n",
    "ax.set_ylabel(r'F1-weighted', fontsize=22)\n",
    "ax.legend(fontsize=20, loc='upper center')\n",
    "\n",
    "fig.tight_layout(pad=0, h_pad=0, w_pad=0)\n",
    "fig.savefig(os.path.join('.', 'performance-dw-f1.pdf'), bbox_inches='tight', dpi=200)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

